Higher Homotopies in a Hierarchy of Univalent Universes

For Martin-Lof type theory with a hierarchy U(0): U(1): U(2): ... of univalent universes, we show that U(n) is not an n-type. Our construction also solves the problem of finding a type that strictly has some high truncation level without using higher inductive types. In particular, U(n) is such a type if we restrict it to n-types. We have fully formalized and verified our results within the dependently typed language and proof assistant Agda.

==> anc/README <==
This code base contains the electronic appendix of the article

  "Higher Homotopies in a Hierarchy of Univalent Universes"

which is a complete formalization of the proved results.
It has been verified to typecheck with Agda release 2.4.2.


Contents
========

The subdirectory 'Universe' contains our Agda developments implementing
the contents of the article. The code is extensively documented,
we hope it to be self-explanatory. The reader is invited to start with
the entry point 'Universe/index.agda', which guides through the formalization
in the sense that it imports modules with definitions, lemmata and theorems 
as they occur in the article. 

The subdirectory 'lib' contains a slightly modified portion of
the HoTT community's Agda library. For readability and verifiability,
we decided to include only those parts that are required to type-check
the actual code implementing the development of the article.

The only notable use of a postulate occurs in 'lib/Univalence' for
the Univalence Axiom.


How to typecheck
================

The Agda API for universe levels recently changed, introducing breakage for
code written for versions below 2.4. We decided to port our code to version 2.4
because of the simultaneous introduction of the semantically justified
implementation of the --without-K flag by Jesper Cockx.

The code has specifically been verified to typecheck under Agda 2.4.2.
Regressions related to Agda Issue 1214 cause Agda 2.4.0.* to fail
termination checking.

The entry point 'Universe/index.agda' imports all of the files of our
developments. It is hence enough to run 'agda Universe/index.agda'
within the working directory this README file is residing in. The flag
"--without-K" required to make Agda compatible with homotopy type theory
is given in the header of each individual file, so it is not necessary
to pass as a command line parameter. Execution of the above command should
result in a final output line "Finished Universe.index" with no errors,
unresolved meta-variables, or outstanding termination checks.


Correspondence to the article text
==================================

Formalization of proofs necessitates strict modularity if one wants to avoid
the hidden complexities implicit in formalizing hand-written arguments.
This introduces a software engineering perspective into the enterprise.
For this reason, the organization of the code is slightly different from
that of the article, in which e.g. one may freely allude to arguments from proofs
of previous lemmata without giving these facts an external representation.
However, this caveat mainly refers to the first sections of our article which
contain library-type lemmata. Our formalizations of the main sections, i.e.
Section 4 and Section 5, are very close to the article. 
Again, we would like to emphasize that we invite the reader to start with
the file 'Universe/index.agda', which should provide further clarification.

Let us elaborate on a few differences between the type theory implemented
by Agda and HoTT.

The first difference concerns the presence of eta-rules for record types,
i.e. for the Sigma-type-former within Agda. While this enables shorter code
on a number of occasions, we believe this difference to be minor and not
relevant to this formalization. 

Secondly, Agda implements universe polymorphism by giving the user access
to an internal type of universe indices, e.g. enabling internal inductive
arguments over the universe hierarchy. No such thing is possible in HoTT.
We exploit this feature to give a polymorphic proof of our main theorems,
which in the article are always indexed over some external natural constant n.
To produce a 'proper' type derivation in HoTT, one would recursively
instantiate the code for each universe in the hierarchy, eliminating the
internal universe index variables in the process.

Relatedly, universes in Agda are not cumulative (and ordering relations
on universe indices are not specifiable), in contrast to the theory of our
reference, the HoTT book. This introduces a number of technical deviations,
which are properly explained at the appropriate places, most notably
the first one, explaining the explicit usage of equivalences
instead of equalities for some aspects of Section 5:
  * Universe/Hierachy.agda, line 8

A real difference between the development of the article and the codebase
is the choice of proving a slightly weaker variant of Lemma 5.8
that nevertheless turns out to be sufficient.
Instead of giving an explicit description of a non-trivial inhabitant
of a certain loop space, we merely prove it non-contractible.
It is certainly possible to follow the exact strategy as the article here,
but we have found that this makes for a particularly present formal
induction step, with no other change further on.

Finally, a minor difference is the definition of the fibered version of
the loop space operator, where we choose an equivalent representation.
This is explained in situ:
  * Universe/Utility/Pointed.agda, line 222


Copyright and Licensing
=======================

The HoTT community's Agda library, residing in the 'lib' subdirectory, is free
software distributed under the terms of the MIT License (see 'lib/LICENSE').

Our own development, residing in the 'Universe' subdirectory, is published 
together with and under the same license as the article of which it is the
electronic appendix, in 'ACM Transactions on Computational Logic'.


==> anc/Universe/Hierarchy.agda <==
{-# OPTIONS --without-K #-}

{- Here, we derive our main theorem: there is a type in the n-th universe
   that is not an n-type, implying the n-th universe is not n-truncated.
   The n-th universe restricted to n-types is hence a 'strict' n-type.
   For this, we first derive local-global looping in a modular way.

   A technical point worth noting is that Agda does not implement
   cumulative universes. Since that means the crucial steps in our
   transformations (where we pass between universes uning univalence)
   can not be expressed using equality without resorting to explicit lifting,
   we decide to explicitely uses equivalences (and pointed equivalences,
   respectively) instead where possible.
   As a drawback, we have to use lemmata showing preservation of
   (pointed) equivalences of various (pointed) type constructions,
   a parametricity property derived for free
   from univalence-induced equalities. -}
module Universe.Hierarchy where

open import lib.Basics
open import lib.Equivalences2
open import lib.NType2
open import lib.types.Bool
open import lib.types.Nat hiding (_+_)
open import lib.types.Paths
open import lib.types.Sigma
open import lib.types.Pi
open import lib.types.TLevel

open import Universe.Utility.General
open import Universe.Utility.Pointed
open import Universe.Utility.TruncUniverse

-- *** LEMMA 5.1 ***
-- In an n-th loop space, we can forget components of truncation level n.
forget-Ω^-Σ•₂ : ∀ {i j} {X : Type• i} (Q : Fam• X j) (n : ℕ)
                → fam-has-level (n -2) Q → (Ω ^ n) (Σ• (X , Q)) ≃• (Ω ^ n) X
forget-Ω^-Σ•₂     {X = X} Q    O  h = (Σ₂-contr h , idp)
forget-Ω^-Σ•₂ {i} {X = X} Q (S n) h =
  (Ω ^ (S n)) (Σ• (X , Q))  ≃•⟨ equiv-Ω^ n (Ω-Σ•-comm _) ⟩
  (Ω ^ n) (Σ• (Ω X , Ω̃ Q))  ≃•⟨ forget-Ω^-Σ•₂ {i} _ n (λ _ → =-[-↓-]-level h) ⟩
  (Ω ^ (S n)) X             ≃•∎

-- *** LEMMA 5.2 ***
{- Our Local-global looping principle.
   We would like to state this principle in the form of
     Ωⁿ⁺¹ (Type i , A) == ∀• a → Ωⁿ (A , a)
   for n ≥ 1. Unfortunately, the two sides have different universe
   levels since (Type i , A) lives in Type• (suc i) instead of Type• i.
   Morally, this is outbalanced by the extra Ω on the left-hand side,
   which might help explain on an intuitive level why
   the n-th universe ends up being not an n-type.
   
   The reason why the univalence principle (A ≡ B) ≃ (A ≃ B)
   cannot be written as (A ≡ B) ≡ (A ≃ B) is precisely the same. -}
module _ {i} {A : Type i} where
  -- The degenerate pre-base case carries around a propositional component.
  Ω-Type : Ω (Type i , A) ≃• Σ• (Π• (A , λ a → (A , a))
                               , (is-equiv , idf-is-equiv _))
  Ω-Type =
      Ω (Type i , A)
    ≃•⟨ ide• _ ⟩
      (A == A , idp)
    ≃•⟨ ua-equiv• ⁻¹• ⟩
      (A ≃ A , ide _)
    ≃•⟨ ide• _ ⟩
      ((Σ (A → A) is-equiv) , (idf _ , idf-is-equiv _))
    ≃•⟨ ide• _ ⟩
      Σ• (Π• (A , λ a → (A , a)) , (is-equiv , idf-is-equiv _))
    ≃•∎

  -- The base case.
  Ω²-Type : (Ω ^ 2) (Type i , A) ≃• Π• (A , λ a → Ω (A , a))
  Ω²-Type =
      (Ω ^ 2) (Type i , A)
    ≃•⟨ equiv-Ω Ω-Type ⟩
      Ω (Σ• (Π• (A , λ a → (A , a)) , (is-equiv , idf-is-equiv _)))
    ≃•⟨ forget-Ω^-Σ•₂ {i} _ 1 (is-equiv-is-prop ∘ _) ⟩
      Ω (Π• (A , λ a → (A , a)))
    ≃•⟨ Ω-Π•-comm _ ⟩
      Π• (A , λ a → Ω (A , a))
    ≃•∎

  -- The general case follows by permuting Ω and Π• repeatedly.
  Ω^-Type : (n : ℕ) → (Ω ^ (n + 2)) (Type i , A)
                   ≃• Π• (A , λ a → (Ω ^ (n + 1)) (A , a))
  Ω^-Type n = Ω^-Π•-comm _ _ n ∘e• equiv-Ω^ n Ω²-Type

-- *** DEFINITION 5.3 ***
-- This definition was already given in  the library files, and an
-- alternative version in Pointed.agda

-- *** LEMMA 5.4 ***
{- The induction step for Lemma 7.2.9 in the HoTT Book is much
   more complicated than necesarry. Associating iterated loop spaces in
   the reverse order, we can do away with the prerequisites 7.2.7 and 7.2.8
   as well as further auxiliary steps. -}

has-level-equiv-contr-loops : ∀ {i} {n : ℕ} {A : Type i}
                              →   has-level (n -1) A
                                ≃ ((a : A) → is-contr• ((Ω ^ n) (A , a)))
has-level-equiv-contr-loops {n = O} {A} =
    is-prop A                      ≃⟨ prop-equiv-inhab-to-contr ⟩
    (A → is-contr A)               ≃⟨ equiv-Π-r (λ _ → contr•-equiv-contr ⁻¹) ⟩
    ((a : A) → is-contr• (A , a))  ≃∎
has-level-equiv-contr-loops {n = S n} {A} = equiv-Π-r lem where
  lem = λ a →
      (((b : A) → has-level ( n -1) (a == b)))
    ≃⟨ equiv-Π-r (λ _ → has-level-equiv-contr-loops) ⟩
      (((b : A) (p : a == b) → is-contr• ((Ω ^ n) (a == b , p))))
    ≃⟨ Π₁-contr (pathfrom-is-contr _) ∘e curry-equiv ⁻¹ ⟩
      is-contr• ((Ω ^ n) (a == a , idp))
    ≃∎

-- *** LEMMA 5.5 *** can be found in the library.

{- The pointed family P from the article.
   It takes an n-type A and returns the space of (n+1)-loops
   with basepoint A in U_n^n (the n-th universe restricted to n-types).
   This crucial restriction to n-types implies it is just a set. -}
module _ (n : ℕ) (A : ⟨ n ⟩ -Type ｢ n ｣) where
  -- *** Definition of P and COROLLARY 5.6 ***
  P : ⟨0⟩ -Type• ｢ n + 1 ｣
  P = Ω^-≤' (n + 1) q where
    q : ⟨ n + 1 ⟩ -Type• ｢ n + 1 ｣
    q = –> Σ-comm-snd ((⟨ n ⟩ -Type-≤ ｢ n ｣ , A))

  -- Forgetting about the truncation level, we may present P as follows:
  Q : Type• ｢ n + 1 ｣
  Q = (Ω ^ (n + 1)) (Type ｢ n ｣ , fst A)

  P-is-Q : fst P ≃• Q
  P-is-Q = equiv-Ω^ n (forget-Ω^-Σ•₂ _ 1 (λ _ → has-level-is-prop))

-- *** Definition of the type 'Loop' and LEMMA 5.7 ***
{- The type 'Loop' of (images of) n-loops in U_(n-1)^(n-1) is
   just the dependent sum over P except for the special case n ≡ 0,
   where we take U_(-1)^(-1) (and hence Loop) to be the booleans.

   The boilerplate with raise-≤T is just to verify that Loop n is 
   n-truncated.
   The bulk of the rest of this module consists of showing
   the n-th universe is not n-truncated at basepoint Loop n,
   i.e. that Q n (Loop n) is not contractible.

   Warning: The indexing of Loop starts at -1 in the article,
            but we use natural numbers here (starting at 0),
            thus everything is shifted by one. -}
Loop : (n : ℕ) → ⟨ n ⟩ -Type ｢ n ｣
Loop 0     = (Bool , Bool-is-set)
Loop (S n) = Σ-≤ (⟨ n ⟩ -Type-≤ ｢ n ｣) (λ A →
               raise-≤T {n = ⟨ n + 1 ⟩} (≤T-+2+-l ⟨0⟩ (-2≤T _))
                                        (fst (<– Σ-comm-snd (P n A))))

-- *** LEMMA 5.8, PREPARATIONS ***
-- The base case is given in the second section of the article.
-- It is done as usual (there is a non-trivial automorphism on booleans).
base-case : ¬ (is-contr• (Q 0 (Loop 0)))
base-case c = Bool-false≠true false-is-true where
  -- Negation.
  ~ : Bool → Bool
  ~ = λ {true → false; false → true}

  -- Negation is an equivalence.
  e : Bool ≃ Bool
  e = equiv ~ ~ inv inv where
    inv = λ {true → idp; false → idp}

  -- Negation being equal to the identity yields a contradiction.
  false-is-true =
    false             =⟨ ! (coe-β e true) ⟩
    coe (ua e) true   =⟨ ap (λ p → coe p true) (! (c (ua e))) ⟩
    coe idp true      =⟨ idp ⟩
    true              ∎

-- Let us now turn towards the successor case.
module _ (m : ℕ) where
  
  -- We expand the type we are later going to assume contractible.
  Q-L-is-… =
      Q (m + 1) (Loop (m + 1))
    ≃•⟨ ide• _ ⟩
      (Ω ^ (m + 2)) (_ , ⟦ Loop (m + 1) ⟧)
    ≃•⟨ (Ω^-Type m) ⟩
      Π• (_ , λ {(A , q) → Ω ^ (m + 1) $ (⟦ Loop (m + 1) ⟧ , (A , q))})
    ≃•⟨ ide• _ ⟩
      Π• (_ , λ {(A , q) → Ω ^ (m + 1) $ Σ• ((_ , A) , (base ∘ fst ∘ P m , q))})
    ≃•∎

  -- What we really want is to arrive at contractibility of E (m ≥ 1)...
  E = Π• (⟦ Loop (m + 1) ⟧ , λ {(A , q) → Ω ^ (m + 1) $ (⟨ m ⟩ -Type ｢ m ｣ , A)})

  -- ...or at least show that the following element f of E is trivial (m ≡ 0).
  f : base E
  f (_ , q) = q

-- We want to use our assumption of contractibility of Q (n + 1) (Loop (n + 1))
-- to show that f is trivial, i.e. constant with value the basepoint. 
f-is-trivial : (m : ℕ) → is-contr• (Q (m + 1) (Loop (m + 1))) → f m == pt (E m)

-- m ≡ 0
f-is-trivial 0 c = ap (λ f' → fst ∘ f')
                      (! (–> (equiv-is-contr• …-is-E') c f')) where
  -- This is almost E, except for the additional component
  -- specifying that the first component p should commute with q. 
  E' = Π• (_ , λ {(A , q) → (Σ (A == A) (λ p → q == q [ (λ x → x == x) ↓ p ])
                                       , (idp , idp))})

  -- This "almost" E comes from Q 1 (Loop 1), hence can be shown contractible.
  …-is-E' : Q 1 (Loop 1) ≃• E'
  …-is-E' = equiv-Π• (ide _ , Ω-Σ•-comm ∘ _) ∘e• Q-L-is-… 0

  -- Fortunately, f can be 'extended' to an element f' of E',
  -- and triviality of f' implies triviality of f. 
  f' = λ {(_ , q) → (q , ↓-idf=idf-in (∙=∙' q q))}

-- m ≥ 1: We can show Q (k + 2) (Loop (k + 2)) ≃ E (k + 1),
--        thus E is contractible, hence f trivial. 
f-is-trivial (S k) c = ! (–> (equiv-is-contr• (…-is-E ∘e• Q-L-is-… (k + 1)))
                             c
                             (f (k + 1))) where
  …-is-E : _ ≃• E (k + 1)
  …-is-E = equiv-Π• (ide _ , equiv-Ω^ k ∘ (λ {(A , q) → forget-Ω^-Σ•₂
             {｢ k + 2 ｣} (base ∘ fst ∘ P (k + 1) , q) 2
             (snd ∘ P (k + 1))}))

-- *** LEMMA 5.8, PART ONE ***
-- Our main lemma: like in the article, but in negative form.
-- This is sufficient to prove our results, and easier to formalize.
main : (n : ℕ) → ¬ (is-contr• (Q n (Loop n)))
main 0       = base-case
main (S m) c = main m step where
  {- We know Q (m + 1) (Loop (m + 1)) is contractible,
     use that to show that the above f is trivial,
     deduce f (Loop m , p) ≡ p is trivial for all p in P m (Loop m),
     which implies P m (Loop m) is contractible.
     But this is just another form of Q m (Loop m),
     so the conclusion follows by induction hypothesis. -}
  step : is-contr• (Q m (Loop m))
  step = –> (equiv-is-contr• (P-is-Q m (Loop m)))
            (λ q → app= (! (f-is-trivial m c)) (Loop m , q))

-- *** LEMMA 5.8, PART TWO ***
-- Alternate form of the main lemma
main' : (n : ℕ) → ¬ (is-contr• ((Ω ^ (n + 1)) (⟨ n ⟩ -Type ｢ n ｣ , Loop n )))
main' n = main n ∘ –> (equiv-is-contr• (P-is-Q n (Loop n)))

-- Small helper thingy
helpy : ∀ {i} {n : ℕ} {X : Type• i}
        → has-level• (n -1) X → is-contr• ((Ω ^ n) X)
helpy {n = n} {X} = <– contr•-equiv-prop
                  ∘ trunc-many n
                  ∘ transport (λ k → has-level• (k -2) X)
                              (+-comm 1 n)

-- Main theorems now fall out as corollaries.
module _ (n : ℕ) where
  {- Recall that L n is n-truncated.
     We also know it is not (n-1)-truncated, it is thus a 'strict' n-type. -}
  Loop-is-not-trunc : ¬ (has-level (n -1) ⟦ Loop n ⟧)
  Loop-is-not-trunc = main n ∘ helpy ∘ (λ t → universe-=-level t t)

  -- *** THEROREM 5.9 ***
  -- The n-th universe is not n-truncated.
  Type-is-not-trunc : ¬ (has-level ⟨ n ⟩ (Type ｢ n ｣))
  Type-is-not-trunc = main n ∘ helpy

  -- *** THEOREM 5.11 ***
  -- MAIN RESULT:
  --  The n-th universe restricted to n-types is a 'strict' (n+1)-type. 
  --  We do not repeat that it is (n+1)-truncated and only show that
  --  it is not an n-type. 
  Type-≤-is-not-trunc : ¬ (has-level ⟨ n ⟩ (⟨ n ⟩ -Type ｢ n ｣))
  Type-≤-is-not-trunc = main' n ∘ helpy



==> anc/Universe/Utility/General.agda <==
{-# OPTIONS --without-K #-}
module Universe.Utility.General where

open import lib.Basics
open import lib.NType2

open import lib.types.Nat hiding (_+_)
open import lib.types.Pi
open import lib.types.Sigma
open import lib.types.Unit


-- A readable notation for the join of universe levels.
infixr 8  _⊔_

_⊔_ : ULevel → ULevel → ULevel
_⊔_ = lmax


-- Important detail: addition operator adjustment.
_+_ : ℕ → ℕ → ℕ
a + b = b lib.types.Nat.+ a  -- n + 1 should mean S n (author preference)!

{- Since natural numbers and universe levels use
   different types, we require a translation operation. -}
｢_｣ : ℕ → ULevel
｢ 0   ｣ = lzero
｢ S n ｣ = lsucc ｢ n ｣
 

{- The (function) exponentiation operator. For convenience, we
   choose to define it via postcomposition in the recursion step. -}
infix 10 _^_

_^_ : ∀ {i} {A : Set i} → (A → A) → ℕ → A → A
f ^ 0   = idf _ 
f ^ S n = f ^ n ∘ f


{- The rest of this file contains the remainder of the library type material
   that could not yet be merged into the community's HoTT library due to
   organizational issues. -}

module _ {i j} {A : Type i} {B : A → Type j} where
  module _ (h : is-contr A) where
    Π₁-contr : Π A B ≃ B (fst h)
    Π₁-contr = Π₁-Unit ∘e equiv-Π-l _ (snd (contr-equiv-Unit h ⁻¹)) ⁻¹

    Σ₁-contr : Σ A B ≃ B (fst h)
    Σ₁-contr = Σ₁-Unit ∘e equiv-Σ-fst _ (snd (contr-equiv-Unit h ⁻¹)) ⁻¹

  module _ (h : (a : A) → is-contr (B a)) where
    Σ₂-contr : Σ A B ≃ A
    Σ₂-contr = Σ₂-Unit ∘e equiv-Σ-snd (λ _ → contr-equiv-Unit (h _))

    Π₂-contr : Π A B ≃ ⊤
    Π₂-contr = Π₂-Unit ∘e equiv-Π-r (λ _ → contr-equiv-Unit (h _))

×-comm : ∀ {i j} {A : Type i} {B : Type j} → (A × B) ≃ (B × A)
×-comm = equiv (λ {(a , b) → (b , a)})
               (λ {(b , a) → (a , b)})
               (λ _ → idp) (λ _ → idp)

Σ-comm-snd : ∀ {i j k} {A : Type i} {B : A → Type j} {C : A → Type k}
           → Σ (Σ A B) (λ ab → C (fst ab)) ≃ Σ (Σ A C) (λ ac → B (fst ac))
Σ-comm-snd {A = A} {B} {C} = 
  Σ (Σ A B) (λ ab → C (fst ab))  ≃⟨ Σ-assoc ⟩
  Σ A (λ a → B a × C a)          ≃⟨ equiv-Σ-snd (λ _ → ×-comm) ⟩
  Σ A (λ a → C a × B a)          ≃⟨ Σ-assoc ⁻¹ ⟩
  Σ (Σ A C) (λ ac → B (fst ac))  ≃∎

flip : ∀ {i j k} {A : Type i} {B : Type j} {C : A → B → Type k}
       → ((a : A) (b : B) → C a b) → ((b : B) (a : A) → C a b)
flip = –> (curry-equiv ∘e equiv-Π-l _ (snd ×-comm) ∘e curry-equiv ⁻¹)


module _ {i j k} {A : Type i} {B : Type j} {C : A → B → Type k} where
  ↓-cst→app-equiv : {x x' : A} {p : x == x'} {u : (b : B) → C x b} {u' : (b : B) → C x' b}
                  → ((b : B) → u b == u' b [ (λ x → C x b) ↓ p ]) ≃ (u == u' [ (λ x → (b : B) → C x b) ↓ p ])
  ↓-cst→app-equiv {p = idp} = equiv λ= app= (! ∘ λ=-η) (λ= ∘ app=-β)

module _ {i j k} {A : Type i} {B : A → Type j} {C : A → Type k} where
  ↓-cst2-equiv : {x y : A} (p : x == y) {b : C x} {c : C y}
    (q : b == c [ C ↓ p ]) {u : B x} {v : B y}
    → (u == v [ B ↓ p ]) ≃ (u == v [ (λ xy → B (fst xy)) ↓ (pair= p q) ])
  ↓-cst2-equiv idp idp = ide _

module _ {i} {A B : Type i} (e : A ≃ B) {u : A} {v : B} where
  ↓-idf-ua-equiv : (–> e u == v) ≃ (u == v [ (λ x → x) ↓ (ua e) ])
  ↓-idf-ua-equiv = to-transp-equiv _ _ ⁻¹ ∘e (_ , pre∙-is-equiv (ap (λ z → z u) (ap coe (ap-idf (ua e)) ∙ ap –> (coe-equiv-β e))))


-- On propositions, equivalence coincides with logical equivalence.
module _ {i j} {A : Type i} {B : Type j} where
  prop-equiv' : (B → is-prop A) → (A → is-prop B) → (A → B) → (B → A) → A ≃ B
  prop-equiv' h k f g = equiv f g (λ b → prop-has-all-paths (k (g b)) _ _)
                                  (λ a → prop-has-all-paths (h (f a)) _ _)

  prop-equiv : is-prop A → is-prop B → (A → B) → (B → A) → A ≃ B
  prop-equiv h k f g = prop-equiv' (cst h) (cst k) f g

-- Equivalent types have equivalent truncatedness propositions.
equiv-level : ∀ {i j} {A : Type i} {B : Type j} {n : ℕ₋₂}
            → A ≃ B → has-level n A ≃ has-level n B
equiv-level u = prop-equiv has-level-is-prop
                           has-level-is-prop
                           (equiv-preserves-level u)
                           (equiv-preserves-level (u ⁻¹))

prop-equiv-inhab-to-contr : ∀ {i} {A : Type i} → is-prop A ≃ (A → is-contr A)
prop-equiv-inhab-to-contr = prop-equiv is-prop-is-prop
                                       (Π-level (λ _ → is-contr-is-prop))
                                       (flip inhab-prop-is-contr)
                                       inhab-to-contr-is-prop


==> anc/Universe/Utility/Pointed.agda <==
{-# OPTIONS --without-K #-}

{- This module serves to develop some basic theory about pointed types.
   After defining the usual notions of pointed types, pointed equivalences,
   and loop spaces, we derive a version of univalence for pointed equivalences
   and observe that univalence between identical types is a pointed equivalence.

   We define pointed versions of dependent sums and products using the usual
   notion of pointed families and observe that they commute in a certain sense
   with taking loop spaces. -}

module Universe.Utility.Pointed where

open import lib.Basics
open import lib.NType2
open import lib.types.Nat hiding (_+_)
open import lib.types.Pi
open import lib.types.Sigma
open import lib.types.TLevel

open import Universe.Utility.General
open import Universe.Utility.TruncUniverse


{- Pointed types.
   A pointed type is a type (base) together with a chosen element (pt).
   The loop space construction Ω takes a pointed type and returns the type
   of all loops at the given basepoint. The trivial loop is taken as
   canonical element, thus forming a new pointed type. -}
Type• : (i : ULevel) → Type (lsucc i)
Type• i = Σ (Type i) (idf _)

module _ {i} (X : Type• i) where
  base = fst X
  pt   = snd X

-- Alternate definition: Σ (n -Type i) ⟦_⟧
-- Note that this corresponds to *** DEFINITION 5.3 ***
_-Type•_ : (n : ℕ₋₂) (i : ULevel) → Type (lsucc i)
n -Type• i = Σ (Type• i) (has-level n ∘ base)

-- For alternate definition: Σ-≤ (n -Type-≤ i) raise
_-Type•-≤_ : (n : ℕ₋₂) (i : ULevel) → S n -Type lsucc i
n -Type•-≤ i = (n -Type• i
              , equiv-preserves-level Σ-comm-snd
                                      (snd (Σ-≤ (n -Type-≤ i) raise)))

{- Pointed equivalences.
   An equivalence of pointed types is an equivalences of the bases
   that preserves the points -}
_≃•_ : ∀ {i j} → Type• i → Type• j → Set (i ⊔ j)
A ≃• B = Σ (base A ≃ base B) (λ f → –> f (pt A) == pt B)

ide• : ∀ {i} (X : Type• i) → X ≃• X
ide• _ = ide _ , idp

_∘e•_ : ∀ {i j k} {X : Type• i} {Y : Type• j} {Z : Type• k}
       → Y ≃• Z → X ≃• Y → X ≃• Z
(u , p) ∘e• (v , q) = (u ∘e v , ap (–> u) q ∙ p)

_⁻¹• : ∀ {i j} {X : Type• i} {Y : Type• j} → X ≃• Y → Y ≃• X
(u , p) ⁻¹• = (u ⁻¹ , ap (<– u) (! p) ‌∙ <–-inv-l u _)

-- Equational reasoning for pointed equivalences.
infix  2 _≃•∎
infixr 2 _≃•⟨_⟩_

_≃•⟨_⟩_ : ∀ {i j k} (X : Type• i) {Y : Type• j} {Z : Type• k}
          → X ≃• Y → Y ≃• Z → X ≃• Z
_ ≃•⟨ u ⟩ v = v ∘e• u

_≃•∎ : ∀ {i} (X : Type• i) → X ≃• X
_≃•∎ = ide•


-- The loop space construction.
Ω : ∀ {i} → Type• i → Type• i
Ω (A , a) = (a == a , idp)

Ω-≤ : ∀ {i} {n : ℕ₋₂} → (S n) -Type• i → n -Type• i
Ω-≤ ((A , a) , t) = (Ω (A , a) , t a a)

-- Loop spaces are preserved by pointed equivalences.
equiv-Ω : ∀ {i j} {X : Type• i} {Y : Type• j} → X ≃• Y → Ω X ≃• Ω Y
equiv-Ω (u , p) = split u p where
  split : ∀ u {a} {b} → –> u a == b → Ω (_ , a) ≃• Ω (_ , b)
  split u idp = (equiv-ap u _ _ , idp)

equiv-Ω^ : ∀ {i j} {X : Type• i} {Y : Type• j} (n : ℕ)
           → X ≃• Y → (Ω ^ n) X ≃• (Ω ^ n) Y
equiv-Ω^ 0     e = e
equiv-Ω^ (S n) e = equiv-Ω^ n (equiv-Ω e)


{- We call a pointed type n-truncated if its base is.
   Constructing the loop space decrements the truncation level. -}
has-level• : ∀ {i} → ℕ₋₂ → Type• i → Type i
has-level• n = has-level n ∘ base

trunc-many : ∀ {i} {X : Type• i} {k : ℕ} (n : ℕ)
             → has-level• (k + n -2)          X
             → has-level• (k     -2) ((Ω ^ n) X)
trunc-many 0     t = t
trunc-many (S n) t = trunc-many n (t _ _)

--Ω^-≤ : ∀ {i} {k : ℕ} (n : ℕ) → (k + n -2) -Type• i → (k -2) -Type• i
--Ω^-≤ O     X = X
--Ω^-≤ (S n) X = Ω^-≤ n (Ω-≤ X)

Ω^-≤ : ∀ {i} {k : ℕ} (n : ℕ) → (k + n -2) -Type• i → (k -2) -Type• i
Ω^-≤ n (X , t) = ((Ω ^ n) X , trunc-many n t)

Ω^-≤' : ∀ {i} {k : ℕ} (n : ℕ) → (n + k -2) -Type• i → (k -2) -Type• i
Ω^-≤' n (X , t) =
  ((Ω ^ n) X , trunc-many n (transport (λ z → has-level• (z -2) X)
                                       (+-comm _ n) t))


{- Pointedness allows for a more direct notion of contractibility.
   Beware that is-contr• will be equivalent --- not definitionally equal ---
   to has-level∙ ⟨-2⟩. -}
module _ {i} (X : Type• i) where
  is-contr• : Type i
  is-contr• = ∀ a → pt X == a

{- Since pointed types are always inhabited,
   being contractible and propositional is equivalent. -}
module _ {i} {X : Type• i} where
  contr•-equiv-contr : is-contr• X ≃ is-contr (base X)
  contr•-equiv-contr = prop-equiv'
                         (λ c → Π-level (λ a → raise-level-<T (ltSR ltS) c _ _))
                         (cst is-contr-is-prop)
                         (λ x → (pt X , x))
                         (λ y _ → prop-has-all-paths (contr-is-prop y) _ _)

  is-contr•-is-prop : is-prop (is-contr• X)
  is-contr•-is-prop = equiv-preserves-level (contr•-equiv-contr ⁻¹)
                                            is-contr-is-prop

  prop-equiv-contr : is-prop (base X) ≃ is-contr (base X)
  prop-equiv-contr = prop-equiv is-prop-is-prop
                                is-contr-is-prop
                                (inhab-prop-is-contr (pt X))
                                contr-is-prop

  contr•-equiv-prop : is-contr• X ≃ is-prop (base X)
  contr•-equiv-prop = prop-equiv-contr ⁻¹ ∘e contr•-equiv-contr



-- Pointed equivalences preserve (pointed) contractibility.
equiv-is-contr• : ∀ {i j} {X : Type• i} {Y : Type• j}
                → X ≃• Y → is-contr• X ≃ is-contr• Y
equiv-is-contr• (u , p) = contr•-equiv-contr ⁻¹
                       ∘e equiv-level u
                       ∘e contr•-equiv-contr


-- Univalence for pointed equivalences.
module _ {i} {A B : Type• i} where
  ua•-equiv : (A ≃• B) ≃ (A == B)
  ua•-equiv = 
      A ≃• B
    ≃⟨ ide _ ⟩
      Σ (base A ≃ base B) (λ f → –> f (pt A) == pt B)
    ≃⟨ equiv-Σ-fst _ (snd (ua-equiv ⁻¹)) ⁻¹ ⟩
      Σ (base A == base B) (λ q → coe q (pt A) == pt B)
    ≃⟨ equiv-Σ-snd (λ q → coe-equiv (ap (λ f → coe f (pt A) == pt B)
                                        (! (ap-idf q)))) ⟩
      Σ (base A == base B) (λ q → coe (ap (idf _) q) (pt A) == pt B)
    ≃⟨ equiv-Σ-snd (λ q → to-transp-equiv _ q ⁻¹) ⟩
      Σ (base A == base B) (λ q → pt A == pt B [ idf _ ↓ q ])
    ≃⟨ =Σ-eqv _ _ ⟩
      A == B
    ≃∎

  ua• : A ≃• B → A == B
  ua• = –> ua•-equiv

  coe•-equiv : A == B → A ≃• B
  coe•-equiv = <– ua•-equiv

-- Normal univalence can be made pointed in the endo-setting.
module _ {i} {A : Type i} where
  ua-equiv• : (A ≃ A , ide _) ≃• (A == A , idp)
  ua-equiv• = ((ua-equiv ⁻¹) , idp) ⁻¹•


-- *** DEFINITION 4.1 ***
{- Pointed families.
   A pointed family over a pointed type is a family over the base
   together with a inhabitant of the family at the point.
   Note that pointed types are equivalent to pointed families
   over the pointed unit type (not shown here). -}
Fam• : ∀ {i} (X : Type• i) (j : ULevel) → Type (i ⊔ lsucc j)
Fam• X j = Σ (base X → Type j) (λ P → P (pt X))

-- We have fibered notions of the loop space contruction and n-truncatedness.
module _ {i} {X : Type• i} {j} where
  -- *** DEFINITION 4.3 ***
  {- Note that the definition of the family of path types differs slightly from
     that of the article, which would correspond to transport P p x == x.
     We use dependent paths since this follows the design of the HoTT
     community's Agda library. Clearly, both types are equivalent. -}
  Ω̃ : Fam• X j → Fam• (Ω X) j
  Ω̃ (P , x) = ((λ p → x == x [ P ↓ p ]) , idp)

  fam-has-level : ℕ₋₂ → Fam• X j → Type (i ⊔ j)
  fam-has-level n Q = (a : base X) → has-level n (fst Q a)


{- == Pointed dependent sums ==
   Pointed families as defined above enable us to introduce a Σ-connective
   for pointed types. Because of the abstract nature of some of our lemmata, we
   give Σ• in its uncurried form and first define the type of its parameter. -}
Σ•-param : ∀ i j → Type (lsucc (i ⊔ j))
Σ•-param i j = Σ (Type• i) (λ X → Fam• X j)

module _ {i j} where
  Ω-Σ•-param : Σ•-param i j → Σ•-param i j
  Ω-Σ•-param (X , W) = (Ω X , Ω̃ W)

  -- *** DEFINITION 4.4 ***
  Σ• : Σ•-param i j → Type• (i ⊔ j)
  Σ• (X , Q) = (Σ (base X) (fst Q) , (pt X , snd Q))
  
  -- *** LEMMA 4.5 ***
  {- Commutativity of pointed dependent sums and the loop space construction
     will become an important technical tool, enabling us to work at a more
     abstract level later on. -}
  Ω-Σ•-comm : (R : Σ•-param i j) → Ω (Σ• R) ≃• Σ• (Ω-Σ•-param R)
  Ω-Σ•-comm _ = (=Σ-eqv _ _ , idp) ⁻¹•


{- Pointed dependent products.
   This is not quite the equivalent of Π for pointed types: the domain parameter
   is just an ordinary non-pointed type. However, to enable our goal of
   abstractly working with pointed types, defining this notion is useful. -}
Π•-param : ∀ i j → Type (lsucc (i ⊔ j))
Π•-param i j = Σ (Type i) (λ A → A → Type• j)

module _ {i j} where
  Ω-Π•-param : Π•-param i j → Π•-param i j
  Ω-Π•-param (A , F) = (A , Ω ∘ F)

  -- *** DEFINITION 4.6 ***
  Π• : Π•-param i j → Type• (i ⊔ j)
  Π• (A , Y) = (Π A (base ∘ Y) , pt ∘ Y)

  -- *** LEMMA 4.7 ***
  {- Pointed dependent products and loop space construction on
     its codomain parameter commute as well. -}
  Ω-Π•-comm : (R : Π•-param i j) → Ω (Π• R) ≃• Π• (Ω-Π•-param R)
  Ω-Π•-comm _ = (app=-equiv , idp)

  Ω^-Π•-comm : (C : Type i) (F : C → Type• j) (n : ℕ)
             → (Ω ^ n) (Π• (C , F)) ≃• Π• (C , Ω ^ n ∘ F)
  Ω^-Π•-comm C F 0     = ide• _
  Ω^-Π•-comm C F (S n) = Ω^-Π•-comm C _ n ∘e• equiv-Ω^ n (Ω-Π•-comm _)

equiv-Π• : ∀ {i₀ i₁ j₀ j₁} {R₀ : Π•-param i₀ j₀} {R₁ : Π•-param i₁ j₁}
           → Σ (fst R₀ ≃ fst R₁) (λ u → ∀ a → snd R₀ (<– u a) ≃• snd R₁ a)
           → Π• R₀ ≃• Π• R₁
equiv-Π• (u , v) = (equiv-Π u (fst ∘ v) , λ= (snd ∘ v))



==> anc/Universe/Utility/TruncUniverse.agda <==
{-# OPTIONS --without-K #-}

{- The type of all types in some universe with a fixed truncation level
   behaves almost like a universe itself. In this utility module, we develop
   some notation for efficiently working with this pseudo-universe.
   It will lead to considerably more briefer and more comprehensible proofs. -}
module Universe.Utility.TruncUniverse where

open import lib.Basics
open import lib.NType2
open import lib.types.Pi
open import lib.types.Sigma
open import lib.types.TLevel
open import lib.types.Unit

open import Universe.Utility.General


module _ {n : ℕ₋₂} where
  ⟦_⟧ : ∀ {i} → n -Type i → Type i
  ⟦ (B , _) ⟧ = B

module _ {n : ℕ₋₂} where
  Lift-≤ : ∀ {i j} → n -Type i → n -Type (i ⊔ j)
  Lift-≤ {i} {j} (A , h) = (Lift {j = j} A , equiv-preserves-level (lift-equiv ⁻¹) h)

  raise : ∀ {i} → n -Type i → S n -Type i
  raise (A , h) = (A , raise-level n h)

  raise-≤T : ∀ {i} {m n : ℕ₋₂} → m ≤T n → m -Type i → n -Type i
  raise-≤T p (A , h) = (A , raise-level-≤T p h)

  ⊤-≤ : n -Type lzero
  ⊤-≤ = (⊤ , raise-level-≤T (-2≤T n) Unit-is-contr)

  Π-≤ : ∀ {i j} (A : Type i) → (A → n -Type j) → n -Type (i ⊔ j)
  Π-≤ A B = (Π A (fst ∘ B) , Π-level (snd ∘ B))

  infixr 2 _→-≤_

  _→-≤_ : ∀ {i j} → Type i → n -Type j → n -Type (i ⊔ j)
  A →-≤ B = Π-≤ A (λ _ → B)

  Σ-≤ : ∀ {i j} (A : n -Type i) → (⟦ A ⟧ → n -Type j) → n -Type (i ⊔ j)
  Σ-≤ A B = (Σ ⟦ A ⟧ (λ a → ⟦ B a ⟧) , Σ-level (snd A) (snd ∘ B))

  infixr 4 _×-≤_

  _×-≤_ : ∀ {i j} → n -Type i → n -Type j → n -Type (i ⊔ j)
  A ×-≤ B = Σ-≤ A (λ _ → B)

  Path-< : ∀ {i} (A : S n -Type i) (x y : ⟦ A ⟧) → n -Type i
  Path-< A x y = (x == y , snd A _ _)

  Path-≤ : ∀ {i} (A : n -Type i) (x y : ⟦ A ⟧) → n -Type i
  Path-≤ A x y = Path-< (raise A) x y

  _≃-≤_ : ∀ {i j} (A : n -Type i) (B : n -Type j) → n -Type (i ⊔ j)
  A ≃-≤ B = (⟦ A ⟧ ≃ ⟦ B ⟧ , ≃-level (snd A) (snd B))

_-Type-≤_ : (n : ℕ₋₂) (i : ULevel) → S n -Type lsucc i
n -Type-≤ i = (n -Type i , n -Type-level i)


==> anc/Universe/index.lagda <==

HIGHER HOMOTOPIES IN A HIERARCHY OF UNIVALENT UNIVERSES

                 ELECTRONIC APPENDIX

       NICOLAI KRAUS           CHRISTIAN SATTLER

This index file loads the complete formalization of the results 
proved in the article of the same name. It type-checks under
Agda 2.4.2 and we expect it to type-check under newer versions
as well. For details, please consult the supplementing README. 

\begin{code}

  {-# OPTIONS --without-K #-}
  module Universe.index where

  -- SECTION ONE: INTRODUCTION does not need to be formalized.

  -- Most contents SECTION TWO: PRELIMINARIES are typical library
  -- lemmata, and we do not directly link them here. However, they
  -- are loaded by modules that we load in this file.

  -- Instead, we begin with general utility functions and type 
  -- constructors for the pseudo-universe of types of fixed 
  -- truncation level. These are not explicitly mentioned in the
  -- article, but helpful to increase the readability of the 
  -- formalization.
  import Universe.Utility.General
  import Universe.Utility.TruncUniverse

  -- SECTION THREE: THE SECOND UNIVERSE IS NOT A 1-TYPE
  -- This is a special case of the general result that was included
  -- in the article to give the reader a general idea of our
  -- strategy. It is omitted here.

  -- SECTION FOUR: POINTED TYPES.
  -- All definitions and lemmata from the fourth section are given.
  import Universe.Utility.Pointed

  -- SECTION FIVE: HOMOTOPICALLY COMPLICATED TYPES.
  -- Everything from the fifth section apart from Lemma 5.5 (which can
  -- be found in the library). Lemma 5.8 here is a slightly weaker version 
  -- of the corresponding statement of the article.
  import Universe.Hierarchy

\end{code}


==> anc/lib/Base.agda <==
{-# OPTIONS --without-K #-}

{-
This file contains a bunch of basic stuff which is needed early.
Maybe it should be organised better.
-}

module lib.Base where

{- Universes and typing

Agda has explicit universe polymorphism, which means that there is an actual
type of universe levels on which you can quantify. This type is called [ULevel]
and comes equipped with the following operations:

- [lzero] : [ULevel] (in order to have at least one universe)
- [lsucc] : [ULevel → ULevel] (the [i]th universe level is a term in the
  [lsucc i]th universe)
- [lmax] : [ULevel → ULevel → ULevel] (in order to type dependent products (where
  the codomain is in a uniform universe level)

This type is postulated below and linked to Agda’s universe polymorphism
mechanism via the BUILTIN commands (it’s the way it works).

In plain Agda, the [i]th universe is called [Set i], which is not a very good
name from the point of view of HoTT, so we define [Type] as a synonym of [Set]
and [Set] should never be used again.
-}

open import Agda.Primitive public using (lzero)
  renaming (Level to ULevel; lsuc to lsucc; _⊔_ to lmax)

Type : (i : ULevel) → Set (lsucc i)
Type i = Set i

Type₀ = Type lzero
Type0 = Type lzero

Type₁ = Type (lsucc lzero)
Type1 = Type (lsucc lzero)

{-
There is no built-in or standard way to coerce an ambiguous term to a given type
(like [u : A] in ML), the symbol [:] is reserved, and the Unicode [∶] is really
a bad idea.
So we’re using the symbol [_:>_], which has the advantage that it can micmic
Coq’s [u = v :> A].
-}

infix 10 of-type

of-type : ∀ {i} (A : Type i) (u : A) → A
of-type A u = u

syntax of-type A u =  u :> A

{- Identity type

The identity type is called [Path] and [_==_] because the symbol [=] is
reserved in Agda.
The constant path is [idp]. Note that all arguments of [idp] are implicit.
-}

infix 3 _==_

data _==_ {i} {A : Type i} (a : A) : A → Type i where
  idp : a == a

Path = _==_

{-# BUILTIN EQUALITY _==_ #-}
{-# BUILTIN REFL  idp #-}

{- Paulin-Mohring J rule

At the time I’m writing this (July 2013), the identity type is somehow broken in
Agda dev, it behaves more or less as the Martin-Löf identity type instead of
behaving like the Paulin-Mohring identity type.
So here is the Paulin-Mohring J rule -}

J : ∀ {i j} {A : Type i} {a : A} (B : (a' : A) (p : a == a') → Type j) (d : B a idp)
  {a' : A} (p : a == a') → B a' p
J B d idp = d

{- Unit type

The unit type is defined as record so that we also get the η-rule definitionally.
-}

record Unit : Type₀ where
  constructor unit

{- Dependent paths

The notion of dependent path is a very important notion.
If you have a dependent type [B] over [A], a path [p : x == y] in [A] and two
points [u : B x] and [v : B y], there is a type [u == v [ B ↓ p ]] of paths from
[u] to [v] lying over the path [p].
By definition, if [p] is a constant path, then [u == v [ B ↓ p ]] is just an
ordinary path in the fiber.
-}

PathOver : ∀ {i j} {A : Type i} (B : A → Type j)
  {x y : A} (p : x == y) (u : B x) (v : B y) → Type j
PathOver B idp u v = (u == v)

syntax PathOver B p u v =
  u == v [ B ↓ p ]

{- Ap, coe and transport

Given two fibrations over a type [A], a fiberwise map between the two fibrations
can be applied to any dependent path in the first fibration ([ap↓]).
As a special case, when [A] is [Unit], we find the familiar [ap] ([ap] is
defined in terms of [ap↓] because it shouldn’t change anything for the user
and this is helpful in some rare cases)
-}

ap : ∀ {i j} {A : Type i} {B : Type j} (f : A → B) {x y : A}
  → (x == y → f x == f y)
ap f idp = idp

ap↓ : ∀ {i j k} {A : Type i} {B : A → Type j} {C : A → Type k}
  (g : {a : A} → B a → C a) {x y : A} {p : x == y}
  {u : B x} {v : B y}
  → (u == v [ B ↓ p ] → g u == g v [ C ↓ p ])
ap↓ g {p = idp} p = ap g p

{-
[apd↓] is defined in lib.PathOver. Unlike [ap↓] and [ap], [apd] is not
definitionally a special case of [apd↓]
-}

apd : ∀ {i j} {A : Type i} {B : A → Type j} (f : (a : A) → B a) {x y : A}
  → (p : x == y) → f x == f y [ B ↓ p ]
apd f idp = idp

{-
An equality between types gives two maps back and forth
-}

coe : ∀ {i} {A B : Type i} (p : A == B) → A → B
coe idp x = x

coe! : ∀ {i} {A B : Type i} (p : A == B) → B → A
coe! idp x = x

{-
The operations of transport forward and backward are defined in terms of [ap]
and [coe], because this is more convenient in practice.
-}

transport : ∀ {i j} {A : Type i} (B : A → Type j) {x y : A} (p : x == y)
  → (B x → B y)
transport B p = coe (ap B p)

transport! : ∀ {i j} {A : Type i} (B : A → Type j) {x y : A} (p : x == y)
  → (B y → B x)
transport! B p = coe! (ap B p)

{- Π-types

Shorter notation for Π-types.
-}

Π : ∀ {i j} (A : Type i) (P : A → Type j) → Type (lmax i j)
Π A P = (x : A) → P x


{- Σ-types

Σ-types are defined as a record so that we have definitional η.
-}

infixr 1 _,_

record Σ {i j} (A : Type i) (B : A → Type j) : Type (lmax i j) where
  constructor _,_
  field
    fst : A
    snd : B fst
open Σ public

pair= : ∀ {i j} {A : Type i} {B : A → Type j}
  {a a' : A} (p : a == a') {b : B a} {b' : B a'}
  (q : b == b' [ B ↓ p ])
  → (a , b) == (a' , b')
pair= idp q = ap (_,_ _) q

pair×= : ∀ {i j} {A : Type i} {B : Type j}
  {a a' : A} (p : a == a') {b b' : B} (q : b == b')
  → (a , b) == (a' , b')
pair×= idp q = pair= idp q


{- Empty type

We define the eliminator of the empty type using an absurd pattern. Given that
absurd patterns are not consistent with HIT, we will not use empty patterns
anymore after that.
-}

data Empty : Type₀ where

Empty-elim : ∀ {i} {A : Empty → Type i} → ((x : Empty) → A x)
Empty-elim ()


{- Negation and disequality -}

¬ : ∀ {i} (A : Type i) → Type i
¬ A = A → Empty

_≠_ : ∀ {i} {A : Type i} → (A → A → Type i)
x ≠ y = ¬ (x == y)


{- Lifting to a higher universe level

The operation of lifting enjoys both β and η definitionally.
It’s a bit annoying to use, but it’s not used much (for now).
-}

record Lift {i j} (A : Type i) : Type (lmax i j) where
  constructor lift
  field
    lower : A
open Lift public


{- Equational reasoning

Equational reasoning is a way to write readable chains of equalities.
The idea is that you can write the following:

  t : a == e
  t = a =⟨ p ⟩
      b =⟨ q ⟩
      c =⟨ r ⟩
      d =⟨ s ⟩
      e ∎

where [p] is a path from [a] to [b], [q] is a path from [b] to [c], and so on.

You often have to apply some equality in some context, for instance [p] could be
[ap ctx thm] where [thm] is the interesting theorem used to prove that [a] is
equal to [b], and [ctx] is the context.
In such cases, you can use instead [thm |in-ctx ctx]. The advantage is that
[ctx] is usually boring whereas the first word of [thm] is the most interesting
part.

_=⟨_⟩ is not definitionally the same thing as concatenation of paths _∙_ because
we haven’t defined concatenation of paths yet, and also you probably shouldn’t
reason on paths constructed with equational reasoning.
If you do want to reason on paths constructed with equational reasoning, check
out lib.types.PathSeq instead.
-}

infix  2 _∎
infixr 2 _=⟨_⟩_

_=⟨_⟩_ : ∀ {i} {A : Type i} (x : A) {y z : A} → x == y → y == z → x == z
_ =⟨ idp ⟩ idp = idp

_∎ : ∀ {i} {A : Type i} (x : A) → x == x
_ ∎ = idp

syntax ap f p = p |in-ctx f

{- Various basic functions and function operations

The identity function on a type [A] is [idf A] and the constant function at some
point [b] is [cst b].

Composition of functions ([_∘_]) can handle dependent functions.
-}

idf : ∀ {i} (A : Type i) → (A → A)
idf A = λ x → x

cst : ∀ {i j} {A : Type i} {B : Type j} (b : B) → (A → B)
cst b = λ _ → b

infixr 4 _∘_

_∘_ : ∀ {i j k} {A : Type i} {B : A → Type j} {C : (a : A) → (B a → Type k)}
  → (g : {a : A} → Π (B a) (C a)) → (f : Π A B) → Π A (λ a → C a (f a))
g ∘ f = λ x → g (f x)

-- Application
infixr 0 _$_
_$_ : ∀ {i j} {A : Type i} {B : A → Type j} → (∀ x → B x) → (∀ x → B x)
f $ x = f x

-- (Un)curryfication
curry : ∀ {i j k} {A : Type i} {B : A → Type j} {C : Σ A B → Type k}
  → (∀ s → C s) → (∀ x y → C (x , y))
curry f x y = f (x , y)

uncurry : ∀ {i j k} {A : Type i} {B : A → Type j} {C : ∀ x → B x → Type k}
  → (∀ x y → C x y) → (∀ s → C (fst s) (snd s))
uncurry f (x , y) = f x y

-- (Un)curryfication with the first argument made implicit
curryi : ∀ {i j k} {A : Type i} {B : A → Type j} {C : Σ A B → Type k}
  → (∀ s → C s) → (∀ {x} y → C (x , y))
curryi f y = f (_ , y)

uncurryi : ∀ {i j k} {A : Type i} {B : A → Type j} {C : ∀ x → B x → Type k}
  → (∀ {x} y → C x y) → (∀ s → C (fst s) (snd s))
uncurryi f (x , y) = f y

{- Truncation levels

The type of truncation levels is isomorphic to the type of natural numbers but
"starts at -2".
-}

data TLevel : Type₀ where
  ⟨-2⟩ : TLevel
  S : (n : TLevel) → TLevel

ℕ₋₂ = TLevel

⟨-1⟩ : TLevel
⟨-1⟩ = S ⟨-2⟩

⟨0⟩ : TLevel
⟨0⟩ = S ⟨-1⟩

{- Coproducts and case analysis -}

data Coprod {i j} (A : Type i) (B : Type j) : Type (lmax i j) where
  inl : A → Coprod A B
  inr : B → Coprod A B

match_withl_withr_ : ∀ {i j k} {A : Type i} {B : Type j}
  {C : Coprod A B → Type k}
  (x : Coprod A B) (l : (a : A) → C (inl a)) (r : (b : B) → C (inr b)) → C x
match (inl a) withl l withr r = l a
match (inr b) withl l withr r = r b

{-
Used in a hack to make HITs maybe consistent. This is just a parametrized unit
type (positively)
-}

data Phantom {i} {A : Type i} (a : A) : Type₀ where
  phantom : Phantom a

{-
-- When you want to cheat

module ADMIT where
  postulate
    ADMIT : ∀ {i} {A : Type i} → A
-}


==> anc/lib/Basics.agda <==
{-# OPTIONS --without-K #-}

module lib.Basics where

open import lib.Base public
open import lib.PathGroupoid public
open import lib.PathFunctor public
open import lib.NType public
open import lib.Equivalences public
open import lib.Univalence public
open import lib.Funext public
open import lib.PathOver public


==> anc/lib/Equivalences.agda <==
{-# OPTIONS --without-K #-}

open import lib.Base
open import lib.PathGroupoid
open import lib.PathFunctor
open import lib.NType

module lib.Equivalences where

{-
We use the half-adjoint definition of equivalences (but this fact should be
invisible to the user of the library). The constructor of the type of
equivalences is [equiv], it takes two maps and the two proofs that the composites
are equal: [equiv to from to-from from-to]

The type of equivalences between two types [A] and [B] can be written either
[A ≃ B] or [Equiv A B].

Given an equivalence [e] : [A ≃ B], you can extract the two maps as follows:
[–> e] : [A → B] and [<– e] : [B → A] (the dash is an en dash)
The proofs that the composites are the identities are [<–-inv-l] and [<–-inv-r].

The identity equivalence on [A] is [ide A], the composition of two equivalences
is [_∘e_] (function composition order) and the inverse of an equivalence is [_⁻¹]
-}

module _ {i} {j} {A : Type i} {B : Type j} where

  record is-equiv (f : A → B) : Type (lmax i j)
    where
    field
      g : B → A
      f-g : (b : B) → f (g b) == b
      g-f : (a : A) → g (f a) == a
      adj : (a : A) → ap f (g-f a) == f-g (f a)

  {-
  In order to prove that something is an equivalence, you have to give an inverse
  and a proof that it’s an inverse (you don’t need the adj part).
  [is-eq] is a very, very bad name.
  -}
  is-eq : (f : A → B)
    (g : B → A) (f-g : (b : B) → f (g b) == b)
    (g-f : (a : A) → g (f a) == a) → is-equiv f
  is-eq f g f-g g-f =
   record {g = g; f-g = f-g'; g-f = g-f; adj = adj} where
    f-g' : (b : B) → f (g b) == b
    f-g' b = ! (ap (f ∘ g) (f-g b)) ∙ ap f (g-f (g b)) ∙ f-g b

    adj : (a : A) → ap f (g-f a) == f-g' (f a)
    adj a = 
      ap f (g-f a)
        =⟨ ! (!-inv-l (ap (f ∘ g) (f-g (f a)))) |in-ctx (λ q → q ∙ ap f (g-f a)) ⟩
      (! (ap (f ∘ g) (f-g (f a))) ∙ ap (f ∘ g) (f-g (f a))) ∙ ap f (g-f a)
        =⟨ ∙-assoc (! (ap (f ∘ g) (f-g (f a)))) (ap (f ∘ g) (f-g (f a))) _ ⟩
      ! (ap (f ∘ g) (f-g (f a))) ∙ ap (f ∘ g) (f-g (f a)) ∙ ap f (g-f a)
        =⟨ lemma |in-ctx (λ q → ! (ap (f ∘ g) (f-g (f a))) ∙ q) ⟩
      ! (ap (f ∘ g) (f-g (f a))) ∙ ap f (g-f (g (f a))) ∙ f-g (f a) ∎ 
      where 
      lemma : ap (f ∘ g) (f-g (f a)) ∙ ap f (g-f a) 
           == ap f (g-f (g (f a))) ∙ f-g (f a)
      lemma = 
        ap (f ∘ g) (f-g (f a)) ∙ ap f (g-f a)
          =⟨ htpy-natural-toid f-g (f a) |in-ctx (λ q → q ∙ ap f (g-f a)) ⟩
        f-g (f (g (f a))) ∙ ap f (g-f a)
          =⟨ ! (ap-idf (ap f (g-f a))) |in-ctx (λ q → f-g (f (g (f a))) ∙ q) ⟩
        f-g (f (g (f a))) ∙ ap (idf B) (ap f (g-f a))
          =⟨ ! (htpy-natural f-g (ap f (g-f a))) ⟩
        ap (f ∘ g) (ap f (g-f a)) ∙ f-g (f a)
          =⟨ ap-∘ f g (ap f (g-f a)) |in-ctx (λ q → q ∙ f-g (f a)) ⟩
        ap f (ap g (ap f (g-f a))) ∙ f-g (f a)
          =⟨ ∘-ap g f (g-f a) ∙ htpy-natural-toid g-f a 
             |in-ctx (λ q → ap f q ∙ f-g (f a)) ⟩
        ap f (g-f (g (f a))) ∙ f-g (f a) ∎

infix 4 _≃_

_≃_ : ∀ {i j} (A : Type i) (B : Type j) → Type (lmax i j)
A ≃ B = Σ (A → B) is-equiv

Equiv = _≃_

module _ {i} {j} {A : Type i} {B : Type j} where

  equiv : (f : A → B) (g : B → A) (f-g : (b : B) → f (g b) == b)
          (g-f : (a : A) → g (f a) == a) → A ≃ B
  equiv f g f-g g-f = (f , is-eq f g f-g g-f)

  –> : (e : A ≃ B) → (A → B)
  –> e = fst e

  <– : (e : A ≃ B) → (B → A)
  <– e = is-equiv.g (snd e)

  <–-inv-l : (e : A ≃ B) (a : A)
    → (<– e (–> e a) == a)
  <–-inv-l e a = is-equiv.g-f (snd e) a

  <–-inv-r : (e : A ≃ B) (b : B)
    → (–> e (<– e b) == b)
  <–-inv-r e b = is-equiv.f-g (snd e) b

  -- Equivalences are "injective"
  equiv-inj : (e : A ≃ B) {x y : A}
    → (–> e x == –> e y → x == y)
  equiv-inj e {x} {y} p = ! (<–-inv-l e x) ∙ ap (<– e) p ∙ <–-inv-l e y

idf-is-equiv : ∀ {i} (A : Type i) → is-equiv (idf A)
idf-is-equiv A = is-eq _ (idf A) (λ _ → idp) (λ _ → idp)

ide : ∀ {i} (A : Type i) → A ≃ A
ide A = equiv (idf A) (idf A) (λ _ → idp) (λ _ → idp)

infixr 4 _∘e_
infixr 4 _∘ise_

_∘e_ : ∀ {i j k} {A : Type i} {B : Type j} {C : Type k}
  → B ≃ C → A ≃ B → A ≃ C
e1 ∘e e2 = equiv (–> e1 ∘ –> e2) (<– e2 ∘ <– e1)
  (λ c → –> e1 (–> e2 (<– e2 (<– e1 c)))
                   =⟨ <–-inv-r e2 (<– e1 c) |in-ctx (–> e1) ⟩
         –> e1 (<– e1 c)  =⟨ <–-inv-r e1 c ⟩
         c ∎)
  (λ a → <– e2 (<– e1 (–> e1 (–> e2 a)))
                   =⟨ <–-inv-l e1 (–> e2 a) |in-ctx (<– e2) ⟩
         <– e2 (–> e2 a)  =⟨ <–-inv-l e2 a ⟩
         a ∎)

_∘ise_ : ∀ {i j k} {A : Type i} {B : Type j} {C : Type k}
  {f : A → B} {g : B → C}
  → is-equiv g → is-equiv f → is-equiv (g ∘ f)
i1 ∘ise i2 = snd ((_ , i1) ∘e (_ , i2))

_⁻¹ : ∀ {i j} {A : Type i} {B : Type j} → (A ≃ B) → (B ≃ A)
e ⁻¹ = equiv (<– e) (–> e) (<–-inv-l e) (<–-inv-r e)

{- Equational reasoning for equivalences -}
infix  2 _≃∎
infixr 2 _≃⟨_⟩_

_≃⟨_⟩_ : ∀ {i j k} (A : Type i) {B : Type j} {C : Type k} → A ≃ B → B ≃ C → A ≃ C
A ≃⟨ u ⟩ v = v ∘e u

_≃∎ : ∀ {i} (A : Type i) → A ≃ A
_≃∎ = ide


{- lifting is an equivalence -}
lift-equiv : ∀ {i j} {A : Type i} → Lift {j = j} A ≃ A
lift-equiv = equiv lower lift (λ _ → idp) (λ _ → idp)

{- Any contractible type is equivalent to (all liftings of) the unit type -}
module _ {i} {A : Type i} (h : is-contr A) where
  contr-equiv-Unit : A ≃ Unit
  contr-equiv-Unit = equiv (λ _ → unit) (λ _ → fst h) (λ _ → idp) (snd h)

  contr-equiv-LiftUnit : ∀ {j} → A ≃ Lift {j = j} Unit
  contr-equiv-LiftUnit = lift-equiv ⁻¹ ∘e contr-equiv-Unit


{- An equivalence induces an equivalence on the path spaces -}
module _ {i j} {A : Type i} {B : Type j} (e : A ≃ B) where

  private
    abstract
      left-inverse : {x y : A} (p : x == y) → equiv-inj e (ap (–> e) p) == p
      left-inverse idp = !-inv-l (<–-inv-l e _)

      right-inverse : {x y : A} (p : –> e x == –> e y) 
        → ap (–> e) (equiv-inj e p) == p
      right-inverse {x} {y} p = 
        ap f (! (g-f x) ∙ ap g p ∙ (g-f y))
          =⟨ ap-∙ f (! (g-f x)) (ap g p ∙ (g-f y)) ⟩
        ap f (! (g-f x)) ∙ ap f (ap g p ∙ (g-f y))
          =⟨ ap-∙ f (ap g p) (g-f y) |in-ctx (λ q →  ap f (! (g-f x)) ∙ q) ⟩
        ap f (! (g-f x)) ∙ ap f (ap g p) ∙ ap f (g-f y)
          =⟨ ∘-ap f g p |in-ctx (λ q → ap f (! (g-f x)) ∙ q ∙ ap f (g-f y)) ⟩
        ap f (! (g-f x)) ∙ ap (f ∘ g) p ∙ ap f (g-f y)
          =⟨ adj y |in-ctx (λ q →  ap f (! (g-f x)) ∙ ap (f ∘ g) p ∙ q) ⟩
        ap f (! (g-f x)) ∙ ap (f ∘ g) p ∙ (f-g (f y))
          =⟨ ap-! f (g-f x) |in-ctx (λ q → q ∙ ap (f ∘ g) p ∙ (f-g (f y))) ⟩
        ! (ap f (g-f x)) ∙ ap (f ∘ g) p ∙ (f-g (f y))
          =⟨ adj x |in-ctx (λ q →  ! q ∙ ap (f ∘ g) p ∙ (f-g (f y))) ⟩
        ! (f-g (f x)) ∙ ap (f ∘ g) p ∙ (f-g (f y))
          =⟨ htpy-natural f-g p |in-ctx (λ q →  ! (f-g (f x)) ∙ q) ⟩
        ! (f-g (f x)) ∙ (f-g (f x)) ∙ ap (idf B) p
          =⟨ ! (∙-assoc (! (f-g (f x))) (f-g (f x)) (ap (idf B) p))
             ∙ ap (λ q → q ∙ ap (idf B) p) (!-inv-l (f-g (f x))) ∙ ap-idf p ⟩
        p ∎
        where f : A → B
              f = fst e

              open is-equiv (snd e)

  equiv-ap : (x y : A) → (x == y) ≃ (–> e x == –> e y)
  equiv-ap x y = equiv (ap (–> e)) (equiv-inj e) right-inverse left-inverse

{- Equivalent types have the same truncation level -}
equiv-preserves-level : ∀ {i j} {A : Type i} {B : Type j} {n : ℕ₋₂} (e : A ≃ B)
  → (has-level n A → has-level n B)
equiv-preserves-level {n = ⟨-2⟩} e (x , p) =
  (–> e x , (λ y → ap (–> e) (p _) ∙ <–-inv-r e y))
equiv-preserves-level {n = S n} e c = λ x y →
   equiv-preserves-level (equiv-ap (e ⁻¹) x y ⁻¹) (c (<– e x) (<– e y))

{- This is a collection of type equivalences involving basic type formers.
   We exclude Empty since Π₁-Empty requires λ=.
-}
module _ {j} {B : Unit → Type j} where
  Σ₁-Unit : Σ Unit B ≃ B unit
  Σ₁-Unit = equiv (λ {(unit , b) → b}) (λ b → (unit , b)) (λ _ → idp) (λ _ → idp)

  Π₁-Unit : Π Unit B ≃ B unit
  Π₁-Unit = equiv (λ f → f unit) (λ b _ → b) (λ _ → idp) (λ _ → idp)

module _ {i} {A : Type i} where
  Σ₂-Unit : Σ A (λ _ → Unit) ≃ A
  Σ₂-Unit = equiv fst (λ a → (a , unit)) (λ _ → idp) (λ _ → idp)

  Π₂-Unit : Π A (λ _ → Unit) ≃ Unit
  Π₂-Unit = equiv (λ _ → unit) (λ _ _ → unit) (λ _ → idp) (λ _ → idp)

module _ {i j k} {A : Type i} {B : A → Type j} {C : (a : A) → B a → Type k} where
  Σ-assoc : Σ (Σ A B) (uncurry C) ≃ Σ A (λ a → Σ (B a) (C a))
  Σ-assoc = equiv (λ {((a , b) , c) → (a , (b , c))})
                  (λ {(a , (b , c)) → ((a , b) , c)}) (λ _ → idp) (λ _ → idp)

  curry-equiv : Π (Σ A B) (uncurry C) ≃ Π A (λ a → Π (B a) (C a))
  curry-equiv = equiv curry uncurry (λ _ → idp) (λ _ → idp)

  {- The type-theoretic axiom of choice -}
  choice : Π A (λ a → Σ (B a) (λ b → C a b)) ≃ Σ (Π A B) (λ g → Π A (λ a → C a (g a)))
  choice = equiv f g (λ _ → idp) (λ _ → idp)
    where f = λ c → ((λ a → fst (c a)) , (λ a → snd (c a)))
          g = λ d → (λ a → (fst d a , snd d a))


{- Pre- and post- concatenation are equivalences -}
module _ {i} {A : Type i} {x y z : A} where

  pre∙-is-equiv : (p : x == y) → is-equiv (λ (q : y == z) → p ∙ q)
  pre∙-is-equiv p = is-eq (λ q → p ∙ q) (λ r → ! p ∙ r) f-g g-f
    where f-g : ∀ r → p ∙ ! p ∙ r == r
          f-g r = ! (∙-assoc p (! p) r) ∙ ap (λ s → s ∙ r) (!-inv-r p)

          g-f : ∀ q → ! p ∙ p ∙ q == q
          g-f q = ! (∙-assoc (! p) p q) ∙ ap (λ s → s ∙ q) (!-inv-l p)

  post∙-is-equiv : (p : y == z) → is-equiv (λ (q : x == y) → q ∙ p)
  post∙-is-equiv p = is-eq (λ q → q ∙ p) (λ r → r ∙ ! p) f-g g-f
    where f-g : ∀ r → (r ∙ ! p) ∙ p == r
          f-g r = ∙-assoc r (! p) p ∙ ap (λ s → r ∙ s) (!-inv-l p) ∙ ∙-unit-r r

          g-f : ∀ q → (q ∙ p) ∙ ! p == q
          g-f q = ∙-assoc q p (! p) ∙ ap (λ s → q ∙ s) (!-inv-r p) ∙ ∙-unit-r q


==> anc/lib/Equivalences2.agda <==
{-# OPTIONS --without-K #-}

open import lib.Basics
open import lib.types.Sigma
open import lib.types.Pi
open import lib.types.Paths

module lib.Equivalences2 where

{- Pre- and post- composition with equivalences are equivalences -}
module _ {i j k} {A : Type i} {B : Type j} {C : Type k} 
         {h : A → B} (e : is-equiv h) where

  pre∘-is-equiv : is-equiv (λ (k : C → A) → h ∘ k)
  pre∘-is-equiv = is-eq f g f-g g-f
    where f = λ k → h ∘ k
          g = λ k → is-equiv.g e ∘ k
          f-g = λ k → ap (λ q → q ∘ k) (λ= $ is-equiv.f-g e) 
          g-f = λ k → ap (λ q → q ∘ k) (λ= $ is-equiv.g-f e)

  post∘-is-equiv : is-equiv (λ (k : B → C) → k ∘ h)
  post∘-is-equiv = is-eq f g f-g g-f
    where f = λ k → k ∘ h
          g = λ k → k ∘ is-equiv.g e
          f-g = λ k → ap (λ q → λ x → k (q x)) (λ= $ is-equiv.g-f e)
          g-f = λ k → ap (λ q → λ x → k (q x)) (λ= $ is-equiv.f-g e)

is-contr-map : ∀ {i j} {A : Type i} {B : Type j} (f : A → B)
             → Type (lmax i j)
is-contr-map {A = A} {B = B} f = (y : B) → is-contr (Σ A (λ x → f x == y))

equiv-is-contr-map : ∀ {i j} {A : Type i} {B : Type j} {f : A → B}
                     → (is-equiv f → is-contr-map f)
equiv-is-contr-map e y = 
   equiv-preserves-level ((equiv-Σ-fst (λ z → z == y) e) ⁻¹) (pathto-is-contr y)


fiber=-eqv : ∀ {i j} {A : Type i} {B : Type j} {h : A → B} {y : B} 
  (r s : Σ A (λ x → h x == y))
  → (r == s) ≃ Σ (fst r == fst s) (λ γ → ap h γ ∙ snd s == snd r)
fiber=-eqv r s = equiv-Σ-snd (λ γ → !-equiv ∘e (↓-app=cst-eqv ⁻¹)) ∘e ((=Σ-eqv r s)⁻¹)


module _ {i j} {A : Type i} {B : Type j} where

  linv : (A → B) → Type (lmax i j)
  linv f = Σ (B → A) (λ g → (∀ x → g (f x) == x))

  rinv : (A → B) → Type (lmax i j)
  rinv f = Σ (B → A) (λ g → (∀ y → f (g y) == y))

  lcoh : (f : A → B) → linv f → Type (lmax i j)
  lcoh f (g , g-f) = Σ (∀ y → f (g y) == y) 
                       (λ f-g → ∀ y → ap g (f-g y) == g-f (g y))

  rcoh : (f : A → B) → rinv f → Type (lmax i j)
  rcoh f (g , f-g) = Σ (∀ x → g (f x) == x)
                       (λ g-f → ∀ x → ap f (g-f x) == f-g (f x))


module _ {i j} {A : Type i} {B : Type j} {f : A → B} (e : is-equiv f) where

  equiv-linv-is-contr : is-contr (linv f)
  equiv-linv-is-contr = equiv-preserves-level (equiv-Σ-snd (λ _ → λ=-equiv ⁻¹))
                          (equiv-is-contr-map (post∘-is-equiv e) (idf A))

  equiv-rinv-is-contr : is-contr (rinv f)
  equiv-rinv-is-contr = equiv-preserves-level (equiv-Σ-snd (λ _ → λ=-equiv ⁻¹)) 
                          (equiv-is-contr-map (pre∘-is-equiv e) (idf B))

module _ {i j} {A : Type i} {B : Type j} {f : A → B} where

  rcoh-eqv : (v : rinv f) 
    → rcoh f v ≃ Π A (λ x → (fst v (f x) , snd v (f x)) == (x , idp {a = f x}))
  rcoh-eqv v = equiv-Π-r (λ x → ((fiber=-eqv {h = f} _ _)⁻¹) ∘e apply-unit-r x) ∘e choice ⁻¹
    where 
      apply-unit-r : ∀ x → Σ _ (λ γ → ap f γ == _) ≃ Σ _ (λ γ → ap f γ ∙ idp == _)
      apply-unit-r x = equiv-Σ-snd $ 
        λ γ → coe-equiv (ap (λ q → q == snd v (f x)) (! (∙-unit-r _)))

  lcoh-eqv : (v : linv f) 
    → lcoh f v ≃ Π B (λ y → (f (fst v y) , snd v (fst v y)) == (y , idp))
  lcoh-eqv v = equiv-Π-r (λ y → ((fiber=-eqv {h = fst v} _ _)⁻¹) ∘e apply-unit-r y) ∘e choice ⁻¹
    where 
      apply-unit-r : ∀ y → Σ _ (λ γ → ap (fst v) γ == _) ≃ Σ _ (λ γ → ap (fst v) γ ∙ idp == _)
      apply-unit-r y = equiv-Σ-snd $
        λ γ → coe-equiv (ap (λ q → q == snd v (fst v y)) (! (∙-unit-r _)))


equiv-rcoh-is-contr : ∀ {i j} {A : Type i} {B : Type j} {f : A → B}
                      (e : is-equiv f) → (v : rinv f) → is-contr (rcoh f v)
equiv-rcoh-is-contr {f = f} e v = equiv-preserves-level ((rcoh-eqv v)⁻¹) 
  (Π-level (λ x → =-preserves-level ⟨-2⟩ (equiv-is-contr-map e (f x))))

rinv-and-rcoh-eqv-is-equiv : ∀ {i j} {A : Type i} {B : Type j} {h : A → B} 
  → Σ (rinv h) (rcoh h) ≃ is-equiv h
rinv-and-rcoh-eqv-is-equiv {h = h} = equiv f g (λ _ → idp) (λ _ → idp)
  where f : Σ (rinv h) (rcoh h) → is-equiv h
        f s = record {g = fst (fst s); f-g = snd (fst s); 
                      g-f = fst (snd s); adj = snd (snd s)}
        g : is-equiv h → Σ (rinv h) (rcoh h)
        g t = ((is-equiv.g t , is-equiv.f-g t) , (is-equiv.g-f t , is-equiv.adj t))

is-equiv-is-prop : ∀ {i j} {A : Type i} {B : Type j} (f : A → B)
  → is-prop (is-equiv f)
is-equiv-is-prop _ = inhab-to-contr-is-prop $ λ e → 
  equiv-preserves-level rinv-and-rcoh-eqv-is-equiv
    (Σ-level (equiv-rinv-is-contr e) (equiv-rcoh-is-contr e))

∘e-unit-r : ∀ {i} {A B : Type i} (e : A ≃ B) → (e ∘e ide A) == e
∘e-unit-r e = 
  pair= idp (prop-has-all-paths (is-equiv-is-prop (fst e)) _ _)

ua-∘e : ∀ {i} {A B : Type i}
  (e₁ : A ≃ B) {C : Type i} (e₂ : B ≃ C) → ua (e₂ ∘e e₁) == ua e₁ ∙ ua e₂
ua-∘e = 
  equiv-induction 
    (λ {A} {B} e₁ → ∀ {C} → ∀ (e₂ : B ≃ C) → ua (e₂ ∘e e₁) == ua e₁ ∙ ua e₂)
    (λ A → λ e₂ → ap ua (∘e-unit-r e₂) ∙ ap (λ w → (w ∙ ua e₂)) (! (ua-η idp)))


==> anc/lib/Funext.agda <==
{-# OPTIONS --without-K #-}

open import lib.Base
open import lib.Equivalences
open import lib.Univalence
open import lib.NType
open import lib.PathGroupoid

{-
A proof of function extensionality from the univalence axiom.
-}

module lib.Funext {i} {A : Type i} where

-- Naive non dependent function extensionality

module FunextNonDep {j} {B : Type j} {f g : A → B} (h : (x : A) → f x == g x)
  where

  private
    equiv-comp : {B C : Type j} (e : B ≃ C)
      → is-equiv (λ (g : A → B) → (λ x → –> e (g x)))
    equiv-comp {B} e =
      equiv-induction (λ {B} e → is-equiv (λ (g : A → B) → (λ x → –> e (g x))))
                      (λ A' → snd (ide (A → A'))) e

    free-path-space-B : Type j
    free-path-space-B = Σ B (λ x → Σ B (λ y → x == y))

    d : A → free-path-space-B
    d x = (f x , (f x , idp))

    e : A → free-path-space-B
    e x = (f x , (g x , h x))

    abstract
      fst-is-equiv : is-equiv (λ (y : free-path-space-B) → fst y)
      fst-is-equiv =
        is-eq fst (λ z → (z , (z , idp))) (λ _ → idp)
          (λ x' → ap (λ x → (_ , x))
                        (contr-has-all-paths (pathfrom-is-contr (fst x')) _ _))

      comp-fst-is-equiv : is-equiv (λ (f : A → free-path-space-B)
                                     → (λ x → fst (f x)))
      comp-fst-is-equiv = equiv-comp ((λ (y : free-path-space-B) → fst y),
                                     fst-is-equiv)

      d==e : d == e
      d==e = equiv-inj (_ , comp-fst-is-equiv) idp

  λ=-nondep : f == g
  λ=-nondep = ap (λ f' x → fst (snd (f' x))) d==e

open FunextNonDep using (λ=-nondep)

-- Weak function extensionality (a product of contractible types is
-- contractible)
module WeakFunext {j} {P : A → Type j} (e : (x : A) → is-contr (P x)) where

  P-is-Unit : P == (λ x → Lift Unit)
  P-is-Unit = λ=-nondep (λ x → ua (contr-equiv-LiftUnit (e x)))

  abstract
    weak-λ= : is-contr (Π A P)
    weak-λ= = transport (λ Q → is-contr (Π A Q)) (! P-is-Unit)
                            ((λ x → lift unit) , (λ y → λ=-nondep (λ x → idp)))

-- Naive dependent function extensionality

module FunextDep {j} {P : A → Type j} {f g : Π A P} (h : (x : A) → f x == g x)
  where

  open WeakFunext

  Q : A → Type j
  Q x = Σ (P x) (λ y → f x == y)

  abstract
    Q-is-contr : (x : A) → is-contr (Q x)
    Q-is-contr x = pathfrom-is-contr (f x)

    ΠAQ-is-contr : is-contr (Π A Q)
    ΠAQ-is-contr = weak-λ= Q-is-contr

  Q-f : Π A Q
  Q-f x = (f x , idp)

  Q-g : Π A Q
  Q-g x = (g x , h x)

  abstract
    Q-f==Q-g : Q-f == Q-g
    Q-f==Q-g = contr-has-all-paths ΠAQ-is-contr Q-f Q-g

  λ= : f == g
  λ= = ap (λ u x → fst (u x)) Q-f==Q-g

-- Strong function extensionality

module StrongFunextDep {j} {P : A → Type j} where

  open FunextDep

  app= : ∀ {j} {P : A → Type j} {f g : Π A P} (p : f == g)
    → ((x : A) → f x == g x)
  app= p x = ap (λ u → u x) p

  λ=-idp : (f : Π A P)
    → idp == λ= (λ x → idp {a = f x})
  λ=-idp f = ap (ap (λ u x → fst (u x)))
    (contr-has-all-paths (=-preserves-level _
                         (ΠAQ-is-contr (λ x → idp)))
                         idp (Q-f==Q-g (λ x → idp)))

  λ=-η : {f g : Π A P} (p : f == g)
    → p == λ= (app= p)
  λ=-η {f} idp = λ=-idp f

  app=-β : {f g : Π A P} (h : (x : A) → f x == g x) (x : A)
    → app= (λ= h) x == h x
  app=-β h = app=-path (Q-f==Q-g h)  where 

    app=-path : {f : Π A P} {u v : (x : A) → Q (λ x → idp {a = f x}) x}
      (p : u == v) (x : A)
      → app= (ap (λ u x → fst (u x)) p) x == ! (snd (u x)) ∙ snd (v x)
    app=-path {u = u} idp x = ! (!-inv-l (snd (u x)))

  app=-is-equiv : {f g : Π A P} → is-equiv (app= {f = f} {g = g})
  app=-is-equiv = is-eq _ λ= (λ h → λ= (app=-β h)) (! ∘ λ=-η)

  λ=-is-equiv : {f g : Π A P}
    → is-equiv (λ= {f = f} {g = g})
  λ=-is-equiv = is-eq _ app= (! ∘ λ=-η) (λ h → λ= (app=-β h))

-- We only export the following

module _ {j} {P : A → Type j} {f g : Π A P} where

  app= : f == g → ((x : A) → f x == g x)
  app= p x = ap (λ u → u x) p

  abstract
    λ= : (h : (x : A) → f x == g x) → f == g
    λ= = FunextDep.λ=

    app=-β : (p : (x : A) → f x == g x) (x : A) → app= (λ= p) x == p x
    app=-β = StrongFunextDep.app=-β

    λ=-η : (p : f == g) → p == λ= (app= p)
    λ=-η = StrongFunextDep.λ=-η

  λ=-equiv : ((x : A) → f x == g x) ≃ (f == g)
  λ=-equiv = (λ= , λ=-is-equiv) where
    abstract
      λ=-is-equiv : is-equiv λ=
      λ=-is-equiv = StrongFunextDep.λ=-is-equiv

  app=-equiv : (f == g) ≃ ((x : A) → f x == g x)
  app=-equiv = (app= , app=-is-equiv) where
    abstract
      app=-is-equiv : is-equiv app=
      app=-is-equiv = StrongFunextDep.app=-is-equiv 


==> anc/lib/LICENSE <==
Copyright (c) 2013 Guillaume Brunerie, Evan Cavallo, Favonia, Nicolai Kraus,
Dan Licata, Christian Sattler

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in
all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
THE SOFTWARE.


==> anc/lib/NType.agda <==
{-# OPTIONS --without-K #-}

open import lib.Base
open import lib.PathGroupoid

module lib.NType {i} where

{- Definition of contractible types and truncation levels -}

is-contr : Type i → Type i
is-contr A = Σ A (λ x → ((y : A) → x == y))

has-level : ℕ₋₂ → (Type i → Type i)
has-level ⟨-2⟩ A = is-contr A
has-level (S n) A = (x y : A) → has-level n (x == y)

is-prop = has-level ⟨-1⟩
is-set  = has-level ⟨0⟩

{- To be a mere proposition, it is sufficient that all points are equal -}

has-all-paths : Type i → Type i
has-all-paths A = (x y : A) → x == y

abstract
  all-paths-is-prop : {A : Type i} → (has-all-paths A → is-prop A)
  all-paths-is-prop {A} c x y = (c x y , canon-path) where

    canon-path : {x y : A} (p : x == y) → c x y == p
    canon-path {.y} {y} idp =
      c y y               =⟨ lemma (! (c y y)) ⟩
      (! (c y y)) ∙ c y y =⟨ !-inv-l (c y y) ⟩
      idp ∎  where

      lemma : {x y : A} (p : x == y) → c x y == p ∙ c y y
      lemma idp = idp

{- Truncation levels are cumulative -}
abstract
  raise-level : {A : Type i} (n : ℕ₋₂)
    → (has-level n A → has-level (S n) A)
  raise-level ⟨-2⟩ q =
    all-paths-is-prop (λ x y → ! (snd q x) ∙ snd q y)
  raise-level (S n) q =
    λ x y → raise-level n (q x y)

{- Having decidable equality is stronger that being a set -}

has-dec-eq : Type i → Type i
has-dec-eq A = (x y : A) → Coprod (x == y) (x ≠ y)

abstract
  dec-eq-is-set : {A : Type i} → (has-dec-eq A → is-set A)
  dec-eq-is-set {A} d x y = all-paths-is-prop UIP where

   UIP : {x y : A} (p q : x == y) -> p == q
   UIP {x} idp q with d x x | lemma q  where

     T : {x y : A} → x == y → Type i
     T {x} {y} p =
       match (d x y) withl (λ b → match (d x x) withl (λ b' → p == ! b' ∙ b)
                                                withr (λ _ → Lift Empty))
                     withr (λ _ → Lift Empty)

     lemma : {x y : A} → (p : x == y) -> T p
     lemma {x} idp with (d x x)
     lemma idp | inl a = ! (!-inv-l a)
     lemma idp | inr r = lift (r idp)

   UIP idp q | inl a | p' = ! (!-inv-l a) ∙ (! p')
   UIP idp q | inr r | _ = Empty-elim (r idp)

{- Relationships between levels -}

module _ {A : Type i} where
  abstract
    contr-has-all-paths : is-contr A → has-all-paths A
    contr-has-all-paths c x y = ! (snd c x) ∙ snd c y

    prop-has-all-paths : is-prop A → has-all-paths A
    prop-has-all-paths c x y = fst (c x y)

    inhab-prop-is-contr : A → is-prop A → is-contr A
    inhab-prop-is-contr x₀ p = (x₀ , λ y → fst (p x₀ y))

    inhab-to-contr-is-prop : (A → is-contr A) → is-prop A
    inhab-to-contr-is-prop c = all-paths-is-prop $
      λ x y → ! (snd (c x) x) ∙ snd (c x) y

    contr-has-level : {n : ℕ₋₂} → (is-contr A → has-level n A)
    contr-has-level {n = ⟨-2⟩} p = p
    contr-has-level {n = S n} p = raise-level n (contr-has-level p)

    prop-has-level-S : {n : ℕ₋₂} → (is-prop A → has-level (S n) A)
    prop-has-level-S {n = ⟨-2⟩} p = p
    prop-has-level-S {n = S n} p = raise-level (S n) (prop-has-level-S p)

    set-has-level-SS : {n : ℕ₋₂} → (is-set A → has-level (S (S n)) A)
    set-has-level-SS {n = ⟨-2⟩} p = p
    set-has-level-SS {n = S n} p = raise-level (S (S n)) (set-has-level-SS p)

    contr-is-prop : is-contr A → is-prop A
    contr-is-prop = contr-has-level

    contr-is-set : is-contr A → is-set A
    contr-is-set = contr-has-level

    prop-is-set : is-prop A → is-set A
    prop-is-set = prop-has-level-S

    {- If [A] has level [n], then so does [x == y] for [x y : A] -}
    =-preserves-level : (n : ℕ₋₂) {x y : A}
      → (has-level n A → has-level n (x == y))
    =-preserves-level ⟨-2⟩ p = (contr-has-all-paths p _ _ , unique-path) where
      unique-path : {u v : A} (q : u == v)
        → contr-has-all-paths p u v == q
      unique-path idp = !-inv-l (snd p _)
    =-preserves-level (S n) {x} {y} p = raise-level n (p x y)

    =-preserves-set : {x y : A} → (is-set A → is-set (x == y))
    =-preserves-set = =-preserves-level ⟨0⟩

    =-preserves-prop : {x y : A} → (is-prop A → is-prop (x == y))
    =-preserves-prop = =-preserves-level ⟨-1⟩

  {- The type of paths from a fixed point is contractible -}
  pathfrom-is-contr : (x : A) → is-contr (Σ A (λ t → x == t))
  pathfrom-is-contr x = ((x , idp) , pathfrom-unique-path) where
    pathfrom-unique-path : {u : A} (pp : Σ A (λ t → u == t)) → (u , idp) == pp
    pathfrom-unique-path (u , idp) = idp

  {- The type of paths to a fixed point is contractible -}
  pathto-is-contr : (x : A) → is-contr (Σ A (λ t → t == x))
  pathto-is-contr x = ((x , idp) , pathto-unique-path) where
    pathto-unique-path : {u : A} (pp : Σ A (λ t → t == u)) → (u , idp) == pp
    pathto-unique-path (u , idp) = idp

  {-
  If [B] is a fibration over a contractible type [A], then any point in any
  fiber of [B] gives a section
  -}
  contr-has-section : ∀ {j} {A : Type i} {B : A → Type j}
    → (is-contr A → (x : A) → (u : B x) → Π A B)
  contr-has-section {B = B} (x , p) x₀ y₀ t = transport B (! (p x₀) ∙ p t) y₀


==> anc/lib/NType2.agda <==
{-# OPTIONS --without-K #-}

open import lib.Basics
open import lib.Equivalences2
open import lib.types.Paths
open import lib.types.Pi
open import lib.types.Sigma
open import lib.types.TLevel

module lib.NType2 where

module _ {i j} {A : Type i} {B : A → Type j} where
  abstract
    =-[-↓-]-level : {a b : A} {p : a == b} {u : B a} {v : B b} {n : ℕ₋₂}
      → ((x : A) → has-level (S n) (B x)) → has-level n (u == v [ B ↓ p ])
    =-[-↓-]-level {p = idp} k = k _ _ _

    ↓-preserves-level : {a b : A} {p : a == b} {u : B a} {v : B b} (n : ℕ₋₂)
      → ((x : A) → has-level n (B x)) → has-level n (u == v [ B ↓ p ])
    ↓-preserves-level {p = idp} n k = =-preserves-level n (k _)

    prop-has-all-paths-↓ : {x y : A} {p : x == y} {u : B x} {v : B y}
      → (is-prop (B y) → u == v [ B ↓ p ])
    prop-has-all-paths-↓ {p = idp} k = prop-has-all-paths k _ _

    set-↓-has-all-paths-↓ : ∀ {k} {C : Type k}
      {x y : C → A} {p : (t : C) → x t == y t} {u : (t : C) → B (x t)} {v : (t : C) → B (y t)}
      {a b : C} {q : a == b} {α : u a == v a [ B ↓ p a ]} {β : u b == v b [ B ↓ p b ]}
      → (is-set (B (y a)) → α == β [ (λ t → u t == v t [ B ↓ p t ]) ↓ q ])
    set-↓-has-all-paths-↓ {q = idp} = lemma _
      where
        lemma : {x y : A} (p : x == y) {u : B x} {v : B y} {α β : u == v [ B ↓ p ]}
          → is-set (B y) → α == β
        lemma idp k = fst (k _ _ _ _)

abstract
  -- Every map between contractible types is an equivalence
  contr-to-contr-is-equiv : ∀ {i j} {A : Type i} {B : Type j} (f : A → B)
    → (is-contr A → is-contr B → is-equiv f)
  contr-to-contr-is-equiv f cA cB =
    is-eq f (λ _ → fst cA) (λ b → ! (snd cB _) ∙ snd cB b) (snd cA)

  is-contr-is-prop : ∀ {i} {A : Type i} → is-prop (is-contr A)
  is-contr-is-prop {A = A} = all-paths-is-prop (λ x y →
    pair= (snd x (fst y))
          (↓-cst→app-in (λ a → ↓-idf=cst-in (lemma x (fst y) a (snd y a))))) where

    lemma : (x : is-contr A) (b a : A) (p : b == a)
      → snd x a == snd x b ∙' p
    lemma x b ._ idp = idp

  has-level-is-prop : ∀ {i} {n : ℕ₋₂} {A : Type i}
    → is-prop (has-level n A)
  has-level-is-prop {n = ⟨-2⟩} = is-contr-is-prop
  has-level-is-prop {n = S n} =
    Π-level (λ x → Π-level (λ y → has-level-is-prop))

  is-prop-is-prop : ∀ {i} {A : Type i} → is-prop (is-prop A)
  is-prop-is-prop = has-level-is-prop

  is-set-is-prop : ∀ {i} {A : Type i} → is-prop (is-set A)
  is-set-is-prop = has-level-is-prop

  subtype-level : ∀ {i j} {n : ℕ₋₂}
    {A : Type i} {P : A → Type j}
    → (has-level (S n) A → ((x : A) → is-prop (P x))
      → has-level (S n) (Σ A P))
  subtype-level p q = Σ-level p (λ x → prop-has-level-S (q x))

-- Type of all n-truncated types

_-Type_ : (n : ℕ₋₂) (i : ULevel) → Type (lsucc i)
n -Type i = Σ (Type i) (has-level n)

hProp : (i : ULevel) → Type (lsucc i)
hProp i = ⟨-1⟩ -Type i

hSet : (i : ULevel) → Type (lsucc i)
hSet i = ⟨0⟩ -Type i

_-Type₀ : (n : ℕ₋₂) → Type₁
n -Type₀ = n -Type lzero

hProp₀ = hProp lzero
hSet₀ = hSet lzero

-- [n -Type] is an (n+1)-type

abstract
  ≃-level : ∀ {i j} {n : ℕ₋₂} {A : Type i} {B : Type j}
    → (has-level n A → has-level n B → has-level n (A ≃ B))
  ≃-level {n = ⟨-2⟩} pA pB =
    ((cst (fst pB) , contr-to-contr-is-equiv _ pA pB)
    , (λ e → pair= (λ= (λ _ → snd pB _))
                   (from-transp is-equiv _ (fst (is-equiv-is-prop _ _ _)))))
  ≃-level {n = S n} pA pB =
    Σ-level (→-level pB) (λ _ → prop-has-level-S (is-equiv-is-prop _))

  ≃-is-set : ∀ {i j} {A : Type i} {B : Type j}
            → is-set A → is-set B → is-set (A ≃ B)
  ≃-is-set = ≃-level

  universe-=-level : ∀ {i} {n : ℕ₋₂} {A B : Type i}
    → (has-level n A → has-level n B → has-level n (A == B))
  universe-=-level pA pB = equiv-preserves-level ua-equiv (≃-level pA pB)

  universe-=-is-set : ∀ {i} {A B : Type i}
    → (is-set A → is-set B → is-set (A == B))
  universe-=-is-set = universe-=-level

  nType= : ∀ {i} {n : ℕ₋₂} (A B : n -Type i) → Type (lsucc i)
  nType= (A , _) (B , _) = A == B

  nType=-in : ∀ {i} {n : ℕ₋₂} {A B : n -Type i} → fst A == fst B → A == B
  nType=-in idp = pair= idp (fst (has-level-is-prop _ _))

  nType=-β : ∀ {i} {n : ℕ₋₂} {A B : n -Type i} (p : fst A == fst B)
    → fst= (nType=-in {A = A} {B = B} p) == p
  nType=-β idp = fst=-β idp _

  nType=-η : ∀ {i} {n : ℕ₋₂} {A B : n -Type i} (p : A == B)
    → nType=-in (fst= p) == p
  nType=-η {A = A} {B = .A} idp = ap (pair= idp)
    (ap fst {x = has-level-is-prop _ _}
            {y = (idp , (λ p → fst (prop-is-set has-level-is-prop _ _ _ _)))}
        (fst (is-contr-is-prop _ _)))

  nType=-equiv : ∀ {i} {n : ℕ₋₂} (A B : n -Type i) → (nType= A B) ≃ (A == B)
  nType=-equiv A B = equiv nType=-in fst= nType=-η nType=-β

  _-Type-level_ : (n : ℕ₋₂) (i : ULevel)
    → has-level (S n) (n -Type i)
  (n -Type-level i) A B =
    equiv-preserves-level (nType=-equiv A B)
                          (universe-=-level (snd A) (snd B))

  hProp-is-set : (i : ULevel) → is-set (hProp i)
  hProp-is-set i = ⟨-1⟩ -Type-level i

  hSet-level : (i : ULevel) → has-level ⟨1⟩ (hSet i)
  hSet-level i = ⟨0⟩ -Type-level i

{- The following two lemmas are in NType2 instead of NType because of cyclic
   dependencies -}

module _ {i} {A : Type i} where
  abstract
    raise-level-<T : {m n : ℕ₋₂} → (m <T n) → has-level m A → has-level n A
    raise-level-<T ltS = raise-level _
    raise-level-<T (ltSR lt) = raise-level _ ∘ raise-level-<T lt

    raise-level-≤T : {m n : ℕ₋₂} → (m ≤T n) → has-level m A → has-level n A
    raise-level-≤T (inl p) = transport (λ t → has-level t A) p
    raise-level-≤T (inr lt) = raise-level-<T lt


==> anc/lib/PathFunctor.agda <==
{-# OPTIONS --without-K #-}

open import lib.Base
open import lib.PathGroupoid

module lib.PathFunctor {i} {A : Type i} where

{- Nondependent stuff -}
module _ {j} {B : Type j} (f : A → B) where

  !-ap : {x y : A} (p : x == y)
    → ! (ap f p) == ap f (! p)
  !-ap idp = idp

  ap-! : {x y : A} (p : x == y)
    → ap f (! p) == ! (ap f p)
  ap-! idp = idp

  ∙-ap : {x y z : A} (p : x == y) (q : y == z)
    → ap f p ∙ ap f q == ap f (p ∙ q)
  ∙-ap idp q = idp

  ap-∙ : {x y z : A} (p : x == y) (q : y == z)
    → ap f (p ∙ q) == ap f p ∙ ap f q
  ap-∙ idp q = idp

  ∙'-ap : {x y z : A} (p : x == y) (q : y == z)
    → ap f p ∙' ap f q == ap f (p ∙' q)
  ∙'-ap p idp = idp

  ap-∙' : {x y z : A} (p : x == y) (q : y == z)
    → ap f (p ∙' q) == ap f p ∙' ap f q
  ap-∙' p idp = idp

{- Dependent stuff -}
module _ {j} {B : A → Type j} (f : Π A B) where

  apd-∙ : {x y z : A} (p : x == y) (q : y == z)
    → apd f (p ∙ q) == apd f p ∙ᵈ apd f q
  apd-∙ idp idp = idp

  apd-∙' : {x y z : A} (p : x == y) (q : y == z)
    → apd f (p ∙' q) == apd f p ∙'ᵈ apd f q
  apd-∙' idp idp = idp

{- Over stuff -}
module _ {j k} {B : A → Type j} {C : A → Type k} (f : {a : A} → B a → C a) where

  ap↓-◃ : {x y z : A} {u : B x} {v : B y} {w : B z}
    {p : x == y} {p' : y == z} (q : u == v [ B ↓ p ]) (r : v == w [ B ↓ p' ])
    → ap↓ f (q ◃ r) == ap↓ f q ◃ ap↓ f r
  ap↓-◃ {p = idp} {p' = idp} idp idp = idp

  ap↓-▹! : {x y z : A} {u : B x} {v : B y} {w : B z}
    {p : x == y} {p' : z == y} (q : u == v [ B ↓ p ]) (r : w == v [ B ↓ p' ])
    → ap↓ f (q ▹! r) == ap↓ f q ▹! ap↓ f r
  ap↓-▹! {p = idp} {p' = idp} idp idp = idp

{- Fuse and unfuse -}

∘-ap : ∀ {j k} {B : Type j} {C : Type k} (g : B → C) (f : A → B)
  {x y : A} (p : x == y) → ap g (ap f p) == ap (g ∘ f) p
∘-ap f g idp = idp

ap-∘ : ∀ {j k} {B : Type j} {C : Type k} (g : B → C) (f : A → B)
  {x y : A} (p : x == y) → ap (g ∘ f) p == ap g (ap f p)
ap-∘ f g idp = idp

ap-cst : ∀ {j} {B : Type j} (b : B) {x y : A} (p : x == y)
  → ap (cst b) p == idp
ap-cst b idp = idp

ap-idf : {u v : A} (p : u == v) → ap (idf A) p == p
ap-idf idp = idp

{- Functoriality of [coe] -}

coe-∙ : {B C : Type i} (p : A == B) (q : B == C) (a : A)
  → coe (p ∙ q) a == coe q (coe p a)
coe-∙ idp q a = idp

coe-! : {B : Type i} (p : A == B) → coe (! p) == coe! p
coe-! idp = idp

coe!-inv-r : {B : Type i} (p : A == B) (b : B)
  → coe p (coe! p b) == b
coe!-inv-r idp b = idp

coe!-inv-l : {B : Type i} (p : A == B) (a : A)
  → coe! p (coe p a) == a
coe!-inv-l idp a = idp

coe-ap-! : ∀ {j} (P : A → Type j) {a b : A} (p : a == b)
  (x : P b)
  → coe (ap P (! p)) x == coe! (ap P p) x
coe-ap-! P idp x = idp

{- Functoriality of transport -}
trans-∙ : ∀ {j} {B : A → Type j} {x y z : A}
  (p : x == y) (q : y == z) (b : B x)
  → transport B (p ∙ q) b == transport B q (transport B p b)
trans-∙ idp _ _ = idp

{- Naturality of homotopies -}

htpy-natural : ∀ {j} {B : Type j} {x y : A} {f g : A → B} 
  (p : ∀ x → (f x == g x)) (q : x == y) → ap f q ∙ p y == p x ∙ ap g q
htpy-natural p idp = ! (∙-unit-r _)

htpy-natural-toid : {f : A → A}
  (p : ∀ (x : A) → f x == x) → (∀ x → ap f (p x) == p (f x))
htpy-natural-toid {f = f} p x = anti-whisker-right (p x) $ 
  htpy-natural p (p x) ∙ ap (λ q → p (f x) ∙ q) (ap-idf (p x))

-- unsure where this belongs
trans-pathfrom : ∀ {a x y : A} (p : x == y) (q : a == x)
  → transport (λ x → a == x) p q == q ∙ p
trans-pathfrom idp q = ! (∙-unit-r q)  


==> anc/lib/PathGroupoid.agda <==
{-# OPTIONS --without-K #-}

open import lib.Base

module lib.PathGroupoid where

module _ {i} {A : Type i} where

  {- Concatenation of paths

  There are two different definitions of concatenation of paths, [_∙_] and [_∙'_],
  with different definitionnal behaviour. Maybe we should have only one but it’s
  sometimes useful to have both (in particular in lib.types.Paths).
  -}

  infixr 8 _∙_ _∙'_

  _∙_ : {x y z : A}
    → (x == y → y == z → x == z)
  idp ∙ q = q

  _∙'_ : {x y z : A}
    → (x == y → y == z → x == z)
  q ∙' idp = q

  ∙=∙' : {x y z : A} (p : x == y) (q : y == z)
    → p ∙ q == p ∙' q
  ∙=∙' idp idp = idp

  ∙'=∙ : {x y z : A} (p : x == y) (q : y == z)
    → p ∙' q == p ∙ q
  ∙'=∙ idp idp = idp

  ∙-assoc : {x y z t : A} (p : x == y) (q : y == z) (r : z == t)
    → (p ∙ q) ∙ r == p ∙ (q ∙ r)
  ∙-assoc idp idp idp = idp

  -- [∙-unit-l] and [∙'-unit-r] are definitional

  ∙-unit-r : {x y : A} (q : x == y) → q ∙ idp == q
  ∙-unit-r idp = idp

  ∙'-unit-l : {x y : A} (q : x == y) → idp ∙' q == q
  ∙'-unit-l idp = idp

  {- Reversal of paths -}

  ! : {x y : A} → (x == y → y == x)
  ! idp = idp

  !-inv-l : {x y : A} (p : x == y) → (! p) ∙ p == idp
  !-inv-l idp = idp

  !-inv-r : {x y : A} (p : x == y) → p ∙ (! p) == idp
  !-inv-r idp = idp

  {- Interactions between operations

  A lemma of the form [!-∙ …] gives a result of the form [! (_∙_ …) == …],
  and so on.
  -}

  !-∙ : {x y z : A} (p : x == y) (q : y == z) → ! (p ∙ q) == ! q ∙ ! p
  !-∙ idp idp = idp

  ∙-! : {x y z : A} (q : y == z) (p : x == y) → ! q ∙ ! p == ! (p ∙ q)
  ∙-! idp idp = idp

  !-! : {x y : A} (p : x == y) → ! (! p) == p
  !-! idp = idp

  {- Horizontal compositions -}

  _∙2_ : {x y z : A} {p p' : x == y} {q q' : y == z} (α : p == p') (β : q == q')
    → p ∙ q == p' ∙ q'
  _∙2_ {p = idp} idp β = β

  _∙'2_ : {x y z : A} {p p' : x == y} {q q' : y == z} (α : p == p') (β : q == q')
    → p ∙' q == p' ∙' q'
  _∙'2_ {q = idp} α idp = α

  idp∙2idp : {x y z : A} (p : x == y) (q : y == z)
    → (idp {a = p}) ∙2 (idp {a = q}) == idp
  idp∙2idp idp idp = idp

  idp∙'2idp : {x y z : A} (p : x == y) (q : y == z)
    → (idp {a = p}) ∙'2 (idp {a = q}) == idp
  idp∙'2idp idp idp = idp

{-
Sometimes we need to restart a new section in order to have everything in the
previous one generalized.
-}
module _ {i} {A : Type i} where

  -- Useful ?
  anti-whisker-right : {x y z : A} (p : y == z) {q r : x == y}
    → (q ∙ p == r ∙ p → q == r)
  anti-whisker-right idp {q} {r} h =
    ! (∙-unit-r q) ∙ (h ∙ ∙-unit-r r)

  -- anti-whisker-left : {x y z : A} (p : x == y) {q r : y == z}
  --   → (p ∙ q == p ∙ r → q == r)
  -- anti-whisker-left idp h = h


{- Dependent stuff -}
module _ {i j} {A : Type i} {B : A → Type j} where

  {- Dependent constant path -}

  idpᵈ : {x : A} {u : B x} → u == u [ B ↓ idp ]
  idpᵈ = idp

  {- Dependent opposite path -}

  !ᵈ : {x y : A} {p : x == y} {u : B x} {v : B y}
    → (u == v [ B ↓ p ] → v == u [ B ↓ (! p)])
  !ᵈ {p = idp} = !

  {- Dependent concatenation -}

  _∙ᵈ_ : {x y z : A} {p : x == y} {p' : y == z}
    {u : B x} {v : B y} {w : B z}
    → (u == v [ B ↓ p ]
    → v == w [ B ↓ p' ]
    → u == w [ B ↓ (p ∙ p') ])
  _∙ᵈ_ {p = idp} {p' = idp} q r = q ∙ r

  _◃_ = _∙ᵈ_

  ◃idp : {x : A} {v w : B x} (q : w == v)
    → q ◃ idp == q
  ◃idp idp = idp

  _∙'ᵈ_ : {x y z : A} {p : x == y} {p' : y == z}
    {u : B x} {v : B y} {w : B z}
    → (u == v [ B ↓ p ]
    → v == w [ B ↓ p' ]
    → u == w [ B ↓ (p ∙' p') ])
  _∙'ᵈ_ {p = idp} {p' = idp} q r = q ∙' r

  _▹_ = _∙'ᵈ_

  {- That’s not perfect, because [q] could be a dependent path. But in that case
     this is not well typed… -}
  idp▹ : {x : A} {v w : B x} (q : v == w)
    → idp ▹ q == q
  idp▹ idp = idp

  ▹idp : {x y : A} {p : x == y}
    {u : B x} {v : B y} (q : u == v [ B ↓ p ])
    → q ▹ idp == q
  ▹idp {p = idp} idp = idp

  _▹!_ : {x y z : A} {p : x == y} {p' : z == y}
    {u : B x} {v : B y} {w : B z}
    → u == v [ B ↓ p ]
    → w == v [ B ↓ p' ]
    → u == w [ B ↓ p ∙' (! p') ]
  _▹!_ {p' = idp} q idp = q

  idp▹! : {x : A} {v w : B x} (q : w == v)
    → idp ▹! q == ! q
  idp▹! idp = idp

  _!◃_ : {x y z : A} {p : y == x} {p' : y == z}
    {u : B x} {v : B y} {w : B z}
    → v == u [ B ↓ p ]
    → v == w [ B ↓ p' ]
    → u == w [ B ↓ (! p) ∙ p' ]
  _!◃_ {p = idp} idp q = q

  !◃idp :{x : A} {v w : B x} (q : v == w)
    → q !◃ idp == ! q
  !◃idp idp = idp


  {-
  This is some kind of dependent horizontal composition (used in [apd∙]).
  -}

  _∙2ᵈ_ : {x y z : Π A B}
    {a a' : A} {p : a == a'} {q : x a == y a} {q' : x a' == y a'}
    {r : y a == z a} {r' : y a' == z a'}
    → (q == q'            [ (λ a → x a == y a) ↓ p ])
    → (r == r'            [ (λ a → y a == z a) ↓ p ])
    → (q ∙ r == q' ∙ r' [ (λ a → x a == z a) ↓ p ])
  _∙2ᵈ_ {p = idp} α β = α ∙2 β

  _∙'2ᵈ_ : {x y z : Π A B}
    {a a' : A} {p : a == a'} {q : x a == y a} {q' : x a' == y a'}
    {r : y a == z a} {r' : y a' == z a'}
    → (q == q'            [ (λ a → x a == y a) ↓ p ])
    → (r == r'            [ (λ a → y a == z a) ↓ p ])
    → (q ∙' r == q' ∙' r' [ (λ a → x a == z a) ↓ p ])
  _∙'2ᵈ_ {p = idp} α β = α ∙'2 β

  {-
  [apd∙] reduces a term of the form [apd (λ a → q a ∙ r a) p], do not confuse it
  with [apd-∙] which reduces a term of the form [apd f (p ∙ q)].
  -}

  apd∙ : {a a' : A} {x y z : Π A B}
    (q : (a : A) → x a == y a) (r : (a : A) → y a == z a)
    (p : a == a')
    → apd (λ a → q a ∙ r a) p == apd q p ∙2ᵈ apd r p
  apd∙ q r idp = ! (idp∙2idp (q _) (r _))

  apd∙' : {a a' : A} {x y z : Π A B}
    (q : (a : A) → x a == y a) (r : (a : A) → y a == z a)
    (p : a == a')
    → apd (λ a → q a ∙' r a) p == apd q p ∙'2ᵈ apd r p
  apd∙' q r idp = ! (idp∙'2idp (q _) (r _))

module _ {i j} {A : Type i} {B : A → Type j} where

  {- Exchange -}

  ▹-∙'2ᵈ : {x y z : Π A B}
    {a a' a'' : A} {p : a == a'} {p' : a' == a''}
    {q0 : x a == y a} {q0' : x a' == y a'}
    {r0 : y a == z a} {r0' : y a' == z a'}
    {q0'' : x a'' == y a''} {r0'' : y a'' == z a''}
    (q : q0 == q0' [ (λ a → x a == y a) ↓ p ])
    (r : r0 == r0' [ (λ a → y a == z a) ↓ p ])
    (s : q0' == q0'' [ (λ a → x a == y a) ↓ p' ])
    (t : r0' == r0'' [ (λ a → y a == z a) ↓ p' ])
    → (q ∙'2ᵈ r) ▹ (s ∙'2ᵈ t) == (q ▹ s) ∙'2ᵈ (r ▹ t)
  ▹-∙'2ᵈ {p = idp} {p' = idp} {q0} {.q0} {r0} {.r0} idp idp idp idp =
    ap (λ u → (idp {a = q0} ∙'2 idp {a = r0}) ∙' u) (idp∙'2idp q0 r0)


==> anc/lib/PathOver.agda <==
{-# OPTIONS --without-K #-}

open import lib.Base
open import lib.PathGroupoid
open import lib.Equivalences
open import lib.Univalence
open import lib.Funext

{- Structural lemmas about paths over paths

The lemmas here have the form
[↓-something-in]  : introduction rule for the something
[↓-something-out] : elimination  rule for the something
[↓-something-β]   : β-reduction  rule for the something
[↓-something-η]   : η-reduction  rule for the something

The possible somethings are:
[cst] : constant fibration
[cst2] : fibration constant in the second argument
[cst2×] : fibration constant and nondependent in the second argument
[ap] : the path below is of the form [ap f p]
[fst×] : the fibration is [fst] (nondependent product)
[snd×] : the fibration is [snd] (nondependent product)

You can also go back and forth between dependent paths and homogeneous paths
with a transport on one side with the functions
[to-transp],  [from-transp],  [to-transp-β]
[to-transp!], [from-transp!], [to-transp!-β]

More lemmas about paths over paths are present in the lib.types.* modules
(depending on the type constructor of the fibration)
-}

module lib.PathOver where

{- Dependent paths in a constant fibration -}
module _ {i j} {A : Type i} {B : Type j} where

  ↓-cst-in : {x y : A} {p : x == y} {u v : B}
    → u == v
    → u == v [ (λ _ → B) ↓ p ]
  ↓-cst-in {p = idp} q = q

  ↓-cst-out : {x y : A} {p : x == y} {u v : B}
    → u == v [ (λ _ → B) ↓ p ]
    → u == v
  ↓-cst-out {p = idp} q = q

  ↓-cst-β : {x y : A} (p : x == y) {u v : B} (q : u == v)
    → (↓-cst-out (↓-cst-in {p = p} q) == q)
  ↓-cst-β idp q = idp

  {- Interaction of [↓-cst-in] with [_∙_] -}
  ↓-cst-in-∙ : {x y z : A} (p : x == y) (q : y == z) {u v w : B}
    (p' : u == v) (q' : v == w)
    → ↓-cst-in {p = p ∙ q} (p' ∙ q')
      == ↓-cst-in {p = p} p' ∙ᵈ ↓-cst-in {p = q} q'
  ↓-cst-in-∙ idp idp idp idp = idp

  {- Introduction of an equality between [↓-cst-in]s (used to deduce the
     recursor from the eliminator in HIT with 2-paths) -}
  ↓-cst-in2 : {a a' : A} {u v : B}
    {p₀ : a == a'} {p₁ : a == a'} {q₀ q₁ : u == v} {q : p₀ == p₁}
    → q₀ == q₁
    → (↓-cst-in {p = p₀} q₀ == ↓-cst-in {p = p₁} q₁ [ (λ p → u == v [ (λ _ → B) ↓ p ]) ↓ q ])
  ↓-cst-in2 {p₀ = idp} {p₁ = .idp} {q₀} {q₁} {idp} k = k

-- Dependent paths in a fibration constant in the second argument
module _ {i j k} {A : Type i} {B : A → Type j} {C : A → Type k} where

  ↓-cst2-in : {x y : A} (p : x == y) {b : C x} {c : C y}
    (q : b == c [ C ↓ p ]) {u : B x} {v : B y}
    → u == v [ B ↓ p ]
    → u == v [ (λ xy → B (fst xy)) ↓ (pair= p q) ]
  ↓-cst2-in idp idp r = r

  ↓-cst2-out : {x y : A} (p : x == y) {b : C x} {c : C y}
    (q : b == c [ C ↓ p ]) {u : B x} {v : B y}
    → u == v [ (λ xy → B (fst xy)) ↓ (pair= p q) ]
    → u == v [ B ↓ p ]
  ↓-cst2-out idp idp r = r

-- Dependent paths in a fibration constant and non dependent in the
-- second argument
module _ {i j k} {A : Type i} {B : A → Type j} {C : Type k} where

  ↓-cst2×-in : {x y : A} (p : x == y) {b c : C}
    (q : b == c) {u : B x} {v : B y}
    → u == v [ B ↓ p ]
    → u == v [ (λ xy → B (fst xy)) ↓ (pair×= p q) ]
  ↓-cst2×-in idp idp r = r

  ↓-cst2×-out : {x y : A} (p : x == y) {b c : C}
    (q : b == c) {u : B x} {v : B y}
    → u == v [ (λ xy → B (fst xy)) ↓ (pair×= p q) ]
    → u == v [ B ↓ p ]
  ↓-cst2×-out idp idp r = r

-- Dependent paths over [ap f p]
module _ {i j k} {A : Type i} {B : Type j} (C : B → Type k) (f : A → B) where

  ↓-ap-in : {x y : A} {p : x == y} {u : C (f x)} {v : C (f y)}
    → u == v [ C ∘ f ↓ p ]
    → u == v [ C ↓ ap f p ]
  ↓-ap-in {p = idp} idp = idp

  ↓-ap-out : {x y : A} (p : x == y) {u : C (f x)} {v : C (f y)}
    → u == v [ C ↓ ap f p ]
    → u == v [ C ∘ f ↓ p ]
  ↓-ap-out idp idp = idp

apd↓ : ∀ {i j k} {A : Type i} {B : A → Type j} {C : (a : A) → B a → Type k}
  (f : {a : A} (b : B a) → C a b) {x y : A} {p : x == y}
  {u : B x} {v : B y} (q : u == v [ B ↓ p ])
  → f u == f v [ (λ xy → C (fst xy) (snd xy)) ↓ pair= p q ]
apd↓ f {p = idp} idp = idp

apd↓=apd :  ∀ {i j} {A : Type i} {B : A → Type j} (f : (a : A) → B a) {x y : A}
  (p : x == y) → (apd f p == ↓-ap-out _ _ p (apd↓ {A = Unit} f {p = idp} p))
apd↓=apd f idp = idp

-- Paths in the fibrations [fst] and [snd]
module _ {i j} where

  ↓-fst×-out : {A A' : Type i} {B B' : Type j} (p : A == A') (q : B == B')
    {u : A} {v : A'}
    → u == v [ fst ↓ pair×= p q ]
    → u == v [ (λ X → X) ↓ p ]
  ↓-fst×-out idp idp h = h

  ↓-snd×-in : {A A' : Type i} {B B' : Type j} (p : A == A') (q : B == B')
    {u : B} {v : B'}
    → u == v [ (λ X → X) ↓ q ]
    → u == v [ snd ↓ pair×= p q ]
  ↓-snd×-in idp idp h = h

-- Mediating dependent paths with the transport version

module _ {i j} {A : Type i} where

  from-transp : (B : A → Type j) {a a' : A} (p : a == a')
    {u : B a} {v : B a'}
    → (transport B p u == v)
    → (u == v [ B ↓ p ])
  from-transp B idp idp = idp

  to-transp : {B : A → Type j} {a a' : A} {p : a == a'}
    {u : B a} {v : B a'}
    → (u == v [ B ↓ p ])
    → (transport B p u == v)
  to-transp {p = idp} idp = idp

  to-transp-β : (B : A → Type j) {a a' : A} (p : a == a')
    {u : B a} {v : B a'}
    (q : transport B p u == v)
    → to-transp (from-transp B p q) == q
  to-transp-β B idp idp = idp

  to-transp-η : {B : A → Type j} {a a' : A} {p : a == a'}
    {u : B a} {v : B a'}
    (q : u == v [ B ↓ p ])
    → from-transp B p (to-transp q) == q
  to-transp-η {p = idp} idp = idp

  to-transp-equiv : (B : A → Type j) {a a' : A} (p : a == a')
    {u : B a} {v : B a'} → (u == v [ B ↓ p ]) ≃ (transport B p u == v)
  to-transp-equiv B p =
    equiv to-transp (from-transp B p) (to-transp-β B p) (to-transp-η)


  from-transp! : (B : A → Type j)
    {a a' : A} (p : a == a')
    {u : B a} {v : B a'}
    → (u == transport! B p v)
    → (u == v [ B ↓ p ])
  from-transp! B idp idp = idp

  to-transp! : {B : A → Type j}
    {a a' : A} {p : a == a'}
    {u : B a} {v : B a'}
    → (u == v [ B ↓ p ])
    → (u == transport! B p v)
  to-transp! {p = idp} idp = idp

  to-transp!-β : (B : A → Type j)
    {a a' : A} (p : a == a')
    {u : B a} {v : B a'}
    (q : u == transport! B p v)
    → to-transp! (from-transp! B p q) == q
  to-transp!-β B idp idp = idp

  to-transp!-η : {B : A → Type j} {a a' : A} {p : a == a'}
    {u : B a} {v : B a'}
    (q : u == v [ B ↓ p ])
    → from-transp! B p (to-transp! q) == q
  to-transp!-η {p = idp} idp = idp

  to-transp!-equiv : (B : A → Type j) {a a' : A} (p : a == a')
    {u : B a} {v : B a'} → (u == v [ B ↓ p ]) ≃ (u == transport! B p v)
  to-transp!-equiv B p =
    equiv to-transp! (from-transp! B p) (to-transp!-β B p) (to-transp!-η)

{- Various other lemmas -}

{- Used for defining the recursor from the eliminator for 1-HIT -}
apd=cst-in : ∀ {i j} {A : Type i} {B : Type j} {f : A → B}
  {a a' : A} {p : a == a'} {q : f a == f a'}
  → apd f p == ↓-cst-in q → ap f p == q
apd=cst-in {p = idp} x = x

↓-apd-out : ∀ {i j k} {A : Type i} {B : A → Type j} (C : (a : A) → B a → Type k)
  {f : Π A B} {x y : A} {p : x == y}
  {q : f x == f y [ B ↓ p ]} (r : apd f p == q)
  {u : C x (f x)} {v : C y (f y)}
  → u == v [ uncurry C ↓ pair= p q ]
  → u == v [ (λ z → C z (f z)) ↓ p ]
↓-apd-out C {p = idp} idp idp = idp

-- No idea what that is
to-transp-weird : ∀ {i j} {A : Type i} {B : A → Type j}
  {u v : A} {d : B u} {d' d'' : B v} {p : u == v}
  (q : d == d' [ B ↓ p ]) (r : transport B p d == d'')
  → (from-transp B p r ∙'ᵈ (! r ∙ to-transp q)) == q
to-transp-weird {p = idp} idp idp = idp

-- Something not really clear yet
module _ {i j k} {A : Type i} {B : Type j} {C : Type k} (f : A → C) (g : B → C)
  where

  ↓-swap : {a a' : A} {p : a == a'} {b b' : B} {q : b == b'}
    (r : f a == g b') (s : f a' == g b)
    → (ap f p ∙' s == r [ (λ x → f a == g x)  ↓ q ])
    → (r == s ∙ ap g q  [ (λ x → f x == g b') ↓ p ])
  ↓-swap {p = idp} {q = idp} r s t = (! t) ∙ ∙'-unit-l s ∙ ! (∙-unit-r s)

  ↓-swap! : {a a' : A} {p : a == a'} {b b' : B} {q : b == b'}
    (r : f a == g b') (s : f a' == g b)
    → (r == s ∙ ap g q  [ (λ x → f x == g b') ↓ p ])
    → (ap f p ∙' s == r [ (λ x → f a == g x)  ↓ q ])
  ↓-swap! {p = idp} {q = idp} r s t = ∙'-unit-l s ∙ ! (∙-unit-r s) ∙ (! t)

  ↓-swap-β : {a a' : A} {p : a == a'} {b b' : B} {q : b == b'}
    (r : f a == g b') (s : f a' == g b)
    (t : ap f p ∙' s == r [ (λ x → f a == g x) ↓ q ])
    → ↓-swap! r s (↓-swap r s t) == t
  ↓-swap-β {p = idp} {q = idp} r s t = coh (∙'-unit-l s) (∙-unit-r s) t  where
  
    coh : ∀ {i} {X : Type i} {x y z t : X} (p : x == y) (q : z == y) (r : x == t)
      → p ∙ ! q ∙ ! (! r ∙ p ∙ ! q) == r
    coh idp idp idp = idp

{- Dependent paths over function spaces -}
↓-→-is-square : ∀ {i j k} {A : Type i} {B : A → Type j} {C : A → Type k} 
  {x y : A} (f : B x → C x) (g : B y → C y) (p : x == y)
  → ((transport C p ∘ f) == (g ∘ transport B p)) 
    == (f == g [ (λ z → B z → C z) ↓ p ])
↓-→-is-square _ _ idp = idp


trans-↓ : ∀ {i j} {A : Type i} (P : A → Type j) {a₁ a₂ : A}
  (p : a₁ == a₂) (y : P a₂) → transport P (! p) y == y [ P ↓ p ]
trans-↓ _ idp _ = idp

trans-ap-↓ : ∀ {i j k} {A : Type i} {B : Type j} (P : B → Type k) (h : A → B)
  {a₁ a₂ : A} (p : a₁ == a₂) (y : P (h a₂)) 
  → transport P (! (ap h p)) y == y [ P ∘ h ↓ p ]
trans-ap-↓ _ _ idp _ = idp



==> anc/lib/Univalence.agda <==
{-# OPTIONS --without-K #-}

open import lib.Base
open import lib.PathGroupoid
open import lib.PathFunctor
open import lib.Equivalences

module lib.Univalence where

{-
The map [coe-equiv] is the map which is supposed to be an equivalence according
to the univalence axiom. We do not define it directly by path induction because
it may be helpful to know definitionally what are the components.
-}
coe-equiv : ∀ {i} {A B : Type i} → A == B → A ≃ B
coe-equiv p = equiv (coe p) (coe! p) (coe!-inv-r p) (coe!-inv-l p)

{- We postulate the univalence axiom as three separate axioms because it’s more
natural this way. But it doesn’t change anything in practice. -}

postulate  -- Univalence axiom
  ua : ∀ {i} {A B : Type i} → (A ≃ B) → A == B
  coe-equiv-β : ∀ {i} {A B : Type i} (e : A ≃ B) → coe-equiv (ua e) == e
  ua-η : ∀ {i} {A B : Type i} (p : A == B) → ua (coe-equiv p) == p

ua-equiv : ∀ {i} {A B : Type i} → (A ≃ B) ≃ (A == B)
ua-equiv = equiv ua coe-equiv ua-η coe-equiv-β

{- Reductions for coercions along a path constructed with the univalence axiom -}

coe-β : ∀ {i} {A B : Type i} (e : A ≃ B) (a : A)
  → coe (ua e) a == –> e a
coe-β e a = ap (λ e → –> e a) (coe-equiv-β e)

coe!-β : ∀ {i} {A B : Type i} (e : A ≃ B) (b : B)
  → coe! (ua e) b == <– e b
coe!-β e a = ap (λ e → <– e a) (coe-equiv-β e)

{- Paths over a path in a universe in the identity fibration reduces -}

↓-idf-ua-out : ∀ {i} {A B : Type i} (e : A ≃ B) {u : A} {v : B}
  → u == v [ (λ x → x) ↓ (ua e) ]
  → –> e u == v
↓-idf-ua-out e p = ! (coe-β e _) ∙ aux (ua e) p  where

  aux : ∀ {i} {A B : Type i} (p : A == B) {u : A} {v : B}
    → u == v [ (λ x → x) ↓ p ]
    → coe p u == v
  aux idp = idf _

↓-idf-ua-in : ∀ {i} {A B : Type i} (e : A ≃ B) {u : A} {v : B}
  → –> e u == v
  → u == v [ (λ x → x) ↓ (ua e) ]
↓-idf-ua-in e p = aux (ua e) (coe-β e _ ∙ p)  where

  aux : ∀ {i} {A B : Type i} (p : A == B) {u : A} {v : B}
    → coe p u == v
    → u == v [ (λ x → x) ↓ p ]
  aux idp = idf _

{- Induction along equivalences

If [P] is a predicate over all equivalences in a universe [Type i] and [d] is a
proof of [P] over all [ide A], then we get a section of [P]
-}

equiv-induction : ∀ {i j} (P : {A B : Type i} (f : A ≃ B) → Type j)
  (d : (A : Type i) → P (ide A)) {A B : Type i} (f : A ≃ B)
  → P f
equiv-induction {i} {j} P d f =
  transport P (coe-equiv-β f)
    (aux P d (ua f)) where

  aux : ∀ {j} (P : {A : Type i} {B : Type i} (f : A ≃ B) → Type j)
    (d : (A : Type i) → P (ide A)) {A B : Type i} (p : A == B)
    → P (coe-equiv p)
  aux P d idp = d _


==> anc/lib/types/Bool.agda <==
{-# OPTIONS --without-K #-}

open import lib.Basics

module lib.types.Bool where

data Bool : Type₀ where
  true : Bool
  false : Bool

if_then_else_ : ∀ {i} {A : Bool → Type i}
  (b : Bool) (t : A true) (e : A false)
  → A b
if true then t else e = t
if false then t else e = e

private
  Bool-true≠false-type : Bool → Type₀
  Bool-true≠false-type true  = Unit
  Bool-true≠false-type false = Empty

abstract
  Bool-true≠false : true ≠ false
  Bool-true≠false p = transport Bool-true≠false-type p unit

  Bool-false≠true : false ≠ true
  Bool-false≠true p = transport Bool-true≠false-type (! p) unit

  Bool-has-dec-eq : has-dec-eq Bool
  Bool-has-dec-eq true true = inl idp
  Bool-has-dec-eq true false = inr Bool-true≠false
  Bool-has-dec-eq false true = inr Bool-false≠true
  Bool-has-dec-eq false false = inl idp

  Bool-is-set : is-set Bool
  Bool-is-set = dec-eq-is-set Bool-has-dec-eq

Bool-level = Bool-is-set


==> anc/lib/types/Empty.agda <==
{-# OPTIONS --without-K #-}

open import lib.Basics

module lib.types.Empty where

⊥ = Empty

⊥-elim : ∀ {i} {A : ⊥ → Type i} → ((x : ⊥) → A x)
⊥-elim = Empty-elim

Empty-rec : ∀ {i} {A : Type i} → (Empty → A)
Empty-rec = Empty-elim

⊥-rec : ∀ {i} {A : Type i} → (⊥ → A)
⊥-rec = Empty-rec

Empty-is-prop : is-prop Empty
Empty-is-prop = Empty-elim

⊥-is-prop : is-prop ⊥
⊥-is-prop = Empty-is-prop


==> anc/lib/types/Nat.agda <==
{-# OPTIONS --without-K #-}

open import lib.Base
open import lib.PathGroupoid
open import lib.NType

module lib.types.Nat where

data ℕ : Type₀ where
  O : ℕ
  S : (n : ℕ) → ℕ

{-# BUILTIN NATURAL ℕ #-}

Nat = ℕ

_+_ : ℕ → ℕ → ℕ
0 + n = n
(S m) + n = S (m + n)

+-unit-r : (m : ℕ) → m + 0 == m
+-unit-r 0     = idp
+-unit-r (S m) = ap S (+-unit-r m)

+-βr : (m n : ℕ) → m + (S n) == S (m + n)
+-βr 0     n = idp
+-βr (S m) n = ap S (+-βr m n)

+-comm : (m n : ℕ) → m + n == n + m
+-comm m 0     = +-unit-r m
+-comm m (S n) = +-βr m n ∙ ap S (+-comm m n)

+-assoc : (k m n : ℕ) → (k + m) + n == k + (m + n)
+-assoc 0     m n = idp
+-assoc (S k) m n = ap S (+-assoc k m n)

_*2 : ℕ → ℕ
O *2 = O
(S n) *2 = S (S (n *2))

private
  ℕ-get-S : ℕ → ℕ
  ℕ-get-S 0 = 42
  ℕ-get-S (S n) = n

  S-injective : (n m : ℕ) (p : S n == S m) → n == m
  S-injective n m p = ap ℕ-get-S p

  ℕ-S≠O-type : ℕ → Type₀
  ℕ-S≠O-type O = Empty
  ℕ-S≠O-type (S n) = Unit

abstract
  ℕ-S≠O : (n : ℕ) → S n ≠ O
  ℕ-S≠O n p = transport ℕ-S≠O-type p unit

  ℕ-S≠O#instance : {n : ℕ} → (S n ≠ O)
  ℕ-S≠O#instance {n} = ℕ-S≠O n

  ℕ-O≠S : (n : ℕ) → (O ≠ S n)
  ℕ-O≠S n p = ℕ-S≠O n (! p)

{- Inequalities -}
infix 4 _<_
infix 4 _≤_

data _<_ : ℕ → ℕ → Type₀ where
  ltS : {m : ℕ} → m < (S m)
  ltSR : {m n : ℕ} → m < n → m < (S n)

_≤_ : ℕ → ℕ → Type₀
m ≤ n = Coprod (m == n) (m < n) 

O< : (m : ℕ) → O < S m
O< O = ltS
O< (S m) = ltSR (O< m)

O≤ : (m : ℕ) → O ≤ m
O≤ O = inl idp
O≤ (S m) = inr (O< m)

<-trans : {m n k : ℕ} → m < n → n < k → m < k
<-trans lt₁ ltS = ltSR lt₁
<-trans lt₁ (ltSR lt₂) = ltSR (<-trans lt₁ lt₂)

≤-trans : {m n k : ℕ} → m ≤ n → n ≤ k → m ≤ k
≤-trans {k = k} (inl p₁) lte₂ = transport (λ t → t ≤ k) (! p₁) lte₂
≤-trans {m = m} lte₁ (inl p₂) = transport (λ t → m ≤ t) p₂ lte₁
≤-trans (inr lt₁) (inr lt₂) = inr (<-trans lt₁ lt₂)

<-ap-S : {m n : ℕ} → m < n → S m < S n
<-ap-S ltS = ltS
<-ap-S (ltSR lt) = ltSR (<-ap-S lt)

≤-ap-S : {m n : ℕ} → m ≤ n → S m ≤ S n
≤-ap-S (inl p) = inl (ap S p)
≤-ap-S (inr lt) = inr (<-ap-S lt)

<-cancel-S : {m n : ℕ} → S m < S n → m < n
<-cancel-S ltS = ltS
<-cancel-S (ltSR lt) = <-trans ltS lt

≤-cancel-S : {m n : ℕ} → S m ≤ S n → m ≤ n
≤-cancel-S (inl p) = inl (ap ℕ-get-S p)
≤-cancel-S (inr lt) = inr (<-cancel-S lt)

<-+-l : {m n : ℕ} (k : ℕ) → m < n → (k + m) < (k + n)
<-+-l O lt = lt
<-+-l (S k) lt = <-ap-S (<-+-l k lt)

≤-+-l : {m n : ℕ} (k : ℕ) → m ≤ n → (k + m) ≤ (k + n)
≤-+-l k (inl p) = inl (ap (λ t → k + t) p)
≤-+-l k (inr lt) = inr (<-+-l k lt)

<-+-r : {m n : ℕ} (k : ℕ) → m < n → (m + k) < (n + k)
<-+-r k ltS = ltS
<-+-r k (ltSR lt) = ltSR (<-+-r k lt)

≤-+-r : {m n : ℕ} (k : ℕ) → m ≤ n → (m + k) ≤ (n + k)
≤-+-r k (inl p) = inl (ap (λ t → t + k) p)
≤-+-r k (inr lt) = inr (<-+-r k lt)

<-witness : {m n : ℕ} → (m < n) → Σ ℕ (λ k → S k + m == n)
<-witness ltS = (O , idp)
<-witness (ltSR lt) = let w' = <-witness lt in (S (fst w') , ap S (snd w'))

≤-witness : {m n : ℕ} → (m ≤ n) → Σ ℕ (λ k → k + m == n)
≤-witness (inl p) = (O , p)
≤-witness (inr lt) = let w' = <-witness lt in (S (fst w') , snd w')

*2-increasing : (m : ℕ) → (m ≤ m *2)
*2-increasing O = inl idp
*2-increasing (S m) = ≤-trans (≤-ap-S (*2-increasing m)) (inr ltS)

*2-monotone-< : {m n : ℕ} → m < n → m *2 < n *2
*2-monotone-< ltS = ltSR ltS
*2-monotone-< (ltSR lt) = ltSR (ltSR (*2-monotone-< lt))

*2-monotone-≤ : {m n : ℕ} → m ≤ n → m *2 ≤ n *2
*2-monotone-≤ (inl p) = inl (ap _*2 p)
*2-monotone-≤ (inr lt) = inr (*2-monotone-< lt)


==> anc/lib/types/Paths.agda <==
{-# OPTIONS --without-K #-}

open import lib.Basics

module lib.types.Paths where

module _ {i} {A : Type i} {x y : A} where

  !-equiv : (x == y) ≃ (y == x)
  !-equiv = equiv ! ! !-! !-!

module _ {i j} {A : Type i} {B : Type j} {f : A → B} {b : B} where

  ↓-app=cst-in : {x y : A} {p : x == y} {u : f x == b} {v : f y == b}
    → u == (ap f p ∙ v)
    → (u == v [ (λ x → f x == b) ↓ p ])
  ↓-app=cst-in {p = idp} q = q

  ↓-app=cst-out : {x y : A} {p : x == y} {u : f x == b} {v : f y == b}
    → (u == v [ (λ x → f x == b) ↓ p ])
    → u == (ap f p ∙ v)
  ↓-app=cst-out {p = idp} r = r

  ↓-app=cst-eqv : {x y : A} {p : x == y} {u : f x == b} {v : f y == b}
    → (u == (ap f p ∙ v)) ≃ (u == v [ (λ x → f x == b) ↓ p ])
  ↓-app=cst-eqv {p = idp} = equiv ↓-app=cst-in ↓-app=cst-out 
                             
     (λ _ → idp) (λ _ → idp)

  ↓-cst=app-in : {x y : A} {p : x == y} {u : b == f x} {v : b == f y}
    → (u ∙' ap f p) == v
    → (u == v [ (λ x → b == f x) ↓ p ])
  ↓-cst=app-in {p = idp} idp = idp

  ↓-cst=app-out : {x y : A} {p : x == y} {u : b == f x} {v : b == f y}
    → (u == v [ (λ x → b == f x) ↓ p ])
    → (u ∙' ap f p) == v
  ↓-cst=app-out {p = idp} idp = idp

module _ {i} {A : Type i} where

  ↓-app=idf-in : {f : A → A} {x y : A} {p : x == y}
    {u : f x == x} {v : f y == y}
    → u ∙' p == ap f p ∙ v
    → u == v [ (λ z → f z == z) ↓ p ]
  ↓-app=idf-in {p = idp} q = q

  ↓-cst=idf-in : {a : A} {x y : A} {p : x == y} {u : a == x} {v : a == y}
    → (u ∙ p) == v
    → (u == v [ (λ x → a == x) ↓ p ])
  ↓-cst=idf-in {p = idp} q = ! (∙-unit-r _) ∙ q

  ↓-idf=cst-in : {a : A} {x y : A} {p : x == y} {u : x == a} {v : y == a}
    → u == p ∙' v
    → (u == v [ (λ x → x == a) ↓ p ])
  ↓-idf=cst-in {p = idp} q = q ∙ ∙'-unit-l _

  ↓-idf=idf-in : {x y : A} {p : x == y} {u : x == x} {v : y == y}
    → u ∙ p == p ∙' v
    → (u == v [ (λ x → x == x) ↓ p ])
  ↓-idf=idf-in {p = idp} q = ! (∙-unit-r _) ∙ q ∙ ∙'-unit-l _

{- Nondependent identity type -}

↓-='-in : ∀ {i j} {A : Type i} {B : Type j} {f g : A → B}
  {x y : A} {p : x == y} {u : f x == g x} {v : f y == g y}
  → (u ∙ ap g p) == (ap f p ∙' v)
  → (u == v [ (λ x → f x == g x) ↓ p ])
↓-='-in {p = idp} q = ! (∙-unit-r _) ∙ q ∙ (∙'-unit-l _)

↓-='-out : ∀ {i j} {A : Type i} {B : Type j} {f g : A → B}
  {x y : A} {p : x == y} {u : f x == g x} {v : f y == g y}
  → (u == v [ (λ x → f x == g x) ↓ p ])
  → (u ∙ ap g p) == (ap f p ∙' v)
↓-='-out {p = idp} q = (∙-unit-r _) ∙ q ∙ ! (∙'-unit-l _)

{- Identity type where the type is dependent -}

↓-=-in : ∀ {i j} {A : Type i} {B : A → Type j} {f g : Π A B}
  {x y : A} {p : x == y} {u : g x == f x} {v : g y == f y}
  → (u ◃ apd f p) == (apd g p ▹ v)
  → (u == v [ (λ x → g x == f x) ↓ p ])
↓-=-in {B = B} {p = idp} {u} {v} q = ! (◃idp {B = B} u) ∙ q ∙ idp▹ {B = B} v

↓-=-out : ∀ {i j} {A : Type i} {B : A → Type j} {f g : Π A B}
  {x y : A} {p : x == y} {u : g x == f x} {v : g y == f y}
  → (u == v [ (λ x → g x == f x) ↓ p ])
  → (u ◃ apd f p) == (apd g p ▹ v)
↓-=-out {B = B} {p = idp} {u} {v} q = (◃idp {B = B} u) ∙ q ∙ ! (idp▹ {B = B} v)

-- Dependent path in a type of the form [λ x → g (f x) ≡ x]
module _ {i j} {A : Type i} {B : Type j} (g : B → A) (f : A → B) where
  ↓-∘=idf-in : {x y : A} {p : x == y} {u : g (f x) == x} {v : g (f y) == y}
    → ((ap g (ap f p) ∙' v) == (u ∙ p))
    → (u == v [ (λ x → g (f x) == x) ↓ p ])
  ↓-∘=idf-in {p = idp} q = ! (∙-unit-r _) ∙ (! q) ∙ (∙'-unit-l _)

-- WIP, derive it from more primitive principles
-- ↓-∘≡id-in f g {p = p} {u} {v} q =
--   ↓-≡-in (u ◃ apd (λ x → g (f x)) p =⟨ apd-∘ f g p |in-ctx (λ t → u ◃ t) ⟩
--         u ◃ ↓-apd-out _ f p (apdd g p (apd f p)) =⟨ apdd-cst (λ _ b → g b) p (ap f p) (! (apd-nd f p)) |in-ctx (λ t → u ◃ ↓-apd-out _ f p t) ⟩
--         u ◃ ↓-apd-out _ f p (apd (λ t → g (π₂ t)) (pair= p (apd f p))) =⟨ apd-∘ π₂ g (pair= p (apd f p)) |in-ctx (λ t → u ◃ ↓-apd-out _ f p t) ⟩
--         u ◃ ↓-apd-out _ f p (↓-apd-out _ π₂ (pair= p (apd f p)) (apdd g (pair= p (apd f p)) (apd π₂ (pair= p (apd f p))))) =⟨ {!!} ⟩
--         apd (λ x → x) p ▹ v ∎)

-- module _ {i j} {A : Type i} {B : Type j} {x y z : A → B} where

--   lhs : 
--     {a a' : A} {p : a == a'} {q : x a == y a} {q' : x a' == y a'}
--     {r : y a == z a} {r' : y a' == z a'}
--     (α : q == q'            [ (λ a → x a == y a) ↓ p ])
--     (β : r ∙ ap z p == ap y p ∙' r')
--     → (q ∙' r) ∙ ap z p == ap x p ∙' q' ∙' r'
--   lhs =
--     (q ∙' r) ∙ ap z p     =⟨ ? ⟩  -- assoc
--     q ∙' (r ∙ ap z p)     =⟨ ? ⟩  -- β
--     q ∙' (ap y p ∙' r')   =⟨ ? ⟩  -- assoc
--     (q ∙' ap y p) ∙' r'   =⟨ ? ⟩  -- ∙ = ∙'
--     (q ∙ ap y p) ∙' r'    =⟨ ? ⟩  -- α
--     (ap x p ∙' q') ∙' r'  =⟨ ? ⟩  -- assoc
--     ap x p ∙' q' ∙' r' ∎
    

--   thing :
--     {a a' : A} {p : a == a'} {q : x a == y a} {q' : x a' == y a'}
--     {r : y a == z a} {r' : y a' == z a'}
--     (α : q == q'            [ (λ a → x a == y a) ↓ p ])
--     (β : r ∙ ap z p == ap y p ∙' r')
--     → (_∙'2ᵈ_ {r = r} {r' = r'} α (↓-='-in β) == ↓-='-in {!!})
--   thing = {!!}


==> anc/lib/types/Pi.agda <==
{-# OPTIONS --without-K #-}

open import lib.Basics
open import lib.types.Paths

module lib.types.Pi where

Π-level : ∀ {i j} {A : Type i} {B : A → Type j} {n : ℕ₋₂}
  → (((x : A) → has-level n (B x)) → has-level n (Π A B))
Π-level {n = ⟨-2⟩} p =
  ((λ x → fst (p x)) , (λ f → λ= (λ x → snd (p x) (f x))))
Π-level {n = S n} p = λ f g →
  equiv-preserves-level λ=-equiv
    (Π-level (λ x → p x (f x) (g x)))

module _ {i j} {A : Type i} {B : A → Type j} where
  abstract
    Π-is-prop : ((x : A) → is-prop (B x)) → is-prop (Π A B)
    Π-is-prop = Π-level

    Π-is-set : ((x : A) → is-set (B x)) → is-set (Π A B)
    Π-is-set = Π-level

module _ {i j} {A : Type i} {B : Type j} where
  abstract
    →-level : {n : ℕ₋₂} → (has-level n B → has-level n (A → B))
    →-level p = Π-level (λ _ → p)

    →-is-set : is-set B → is-set (A → B)
    →-is-set = →-level

    →-is-prop : is-prop B → is-prop (A → B)
    →-is-prop = →-level

{- Equivalences in a Π-type -}
equiv-Π-l : ∀ {i j k} {A : Type i} {B : Type j} (P : B → Type k) {h : A → B}
            → is-equiv h → Π A (P ∘ h) ≃ Π B P
equiv-Π-l {A = A} {B = B} P {h = h} e = equiv f g f-g g-f where
  w : A ≃ B
  w = (h , e)

  f : Π A (P ∘ h) → Π B P
  f u b = transport P (<–-inv-r w b) (u (<– w b))

  g : Π B P → Π A (P ∘ h)
  g v a = v (–> w a)

  f-g : ∀ v → f (g v) == v
  f-g v = λ= λ b → to-transp (apd v (<–-inv-r w b))

  g-f : ∀ u → g (f u) == u
  g-f u = λ= λ a → to-transp $ transport (λ p → u _ == _ [ P ↓ p ])
                                         (is-equiv.adj e a)
                                         (↓-ap-in P (–> w)
                                                    (apd u $ <–-inv-l w a))

equiv-Π-r : ∀ {i j k} {A : Type i} {B : A → Type j} {C : A → Type k}
  → (∀ x → B x ≃ C x) → Π A B ≃ Π A C
equiv-Π-r {A = A} {B = B} {C = C} k = equiv f g f-g g-f
  where f : Π A B → Π A C
        f c x = –> (k x) (c x)

        g : Π A C → Π A B
        g d x = <– (k x) (d x)

        f-g : ∀ d → f (g d) == d
        f-g d = λ= (λ x →  <–-inv-r (k x) (d x))

        g-f : ∀ c → g (f c) == c
        g-f c = λ= (λ x → <–-inv-l (k x) (c x))

module _ {i₀ i₁ j₀ j₁} {A₀ : Type i₀} {A₁ : Type i₁}
         {B₀ : A₀ → Type j₀} {B₁ : A₁ → Type j₁} where
  equiv-Π : (u : A₀ ≃ A₁) (v : ∀ a → B₀ (<– u a) ≃ B₁ a) → Π A₀ B₀ ≃ Π A₁ B₁
  equiv-Π u v = Π A₀ B₀           ≃⟨ equiv-Π-l _ (snd (u ⁻¹)) ⁻¹ ⟩
                Π A₁ (B₀ ∘ <– u)  ≃⟨ equiv-Π-r v ⟩
                Π A₁ B₁           ≃∎

  equiv-Π' : (u : A₀ ≃ A₁) (v : ∀ a → B₀ a ≃ B₁ (–> u a)) → Π A₀ B₀ ≃ Π A₁ B₁
  equiv-Π' u v = Π A₀ B₀           ≃⟨ equiv-Π-r v ⟩
                 Π A₀ (B₁ ∘ –> u)  ≃⟨ equiv-Π-l _ (snd u) ⟩
                 Π A₁ B₁           ≃∎


{- Dependent paths in a Π-type -}
module _ {i j k} {A : Type i} {B : A → Type j} {C : (a : A) → B a → Type k}
  where

  ↓-Π-in : {x x' : A} {p : x == x'} {u : Π (B x) (C x)} {u' : Π (B x') (C x')}
    → ({t : B x} {t' : B x'} (q : t == t' [ B ↓ p ])
        → u t == u' t' [ uncurry C ↓ pair= p q ])
    → (u == u' [ (λ x → Π (B x) (C x)) ↓ p ])
  ↓-Π-in {p = idp} f = λ= (λ x → f (idp {a = x}))

  ↓-Π-out : {x x' : A} {p : x == x'} {u : Π (B x) (C x)} {u' : Π (B x') (C x')}
    → (u == u' [ (λ x → Π (B x) (C x)) ↓ p ])
    → ({t : B x} {t' : B x'} (q : t == t' [ B ↓ p ])
        → u t == u' t' [ uncurry C ↓ pair= p q ])
  ↓-Π-out {p = idp} q idp = app= q _

  ↓-Π-β : {x x' : A} {p : x == x'} {u : Π (B x) (C x)} {u' : Π (B x') (C x')}
    → (f : {t : B x} {t' : B x'} (q : t == t' [ B ↓ p ])
            → u t == u' t' [ uncurry C ↓ pair= p q ])
    → {t : B x} {t' : B x'} (q : t == t' [ B ↓ p ])
    → ↓-Π-out (↓-Π-in f) q == f q
  ↓-Π-β {p = idp} f idp = app=-β (λ x → f (idp {a = x})) _

{- Dependent paths in a Π-type where the codomain is not dependent on anything

Right now, this is defined in terms of the previous one. Maybe it’s a good idea,
maybe not.
-}
module _ {i j k} {A : Type i} {B : A → Type j} {C : Type k} {x x' : A}
  {p : x == x'} {u : B x → C} {u' : B x' → C} where

  ↓-app→cst-in :
    ({t : B x} {t' : B x'} (q : t == t' [ B ↓ p ])
      → u t == u' t')
    → (u == u' [ (λ x → B x → C) ↓ p ])
  ↓-app→cst-in f = ↓-Π-in (λ q → ↓-cst-in (f q))

  ↓-app→cst-out :
    (u == u' [ (λ x → B x → C) ↓ p ])
    → ({t : B x} {t' : B x'} (q : t == t' [ B ↓ p ])
        → u t == u' t')
  ↓-app→cst-out r q = ↓-cst-out (↓-Π-out r q)

  ↓-app→cst-β :
    (f : ({t : B x} {t' : B x'} (q : t == t' [ B ↓ p ])
           → u t == u' t'))
    → {t : B x} {t' : B x'} (q : t == t' [ B ↓ p ])
    → ↓-app→cst-out (↓-app→cst-in f) q == f q
  ↓-app→cst-β f q =
    ↓-app→cst-out (↓-app→cst-in f) q
             =⟨ idp ⟩
    ↓-cst-out (↓-Π-out (↓-Π-in (λ qq → ↓-cst-in (f qq))) q)
             =⟨ ↓-Π-β (λ qq → ↓-cst-in (f qq)) q |in-ctx
                      ↓-cst-out ⟩
    ↓-cst-out (↓-cst-in {p = pair= p q} (f q))
             =⟨ ↓-cst-β (pair= p q) (f q) ⟩
    f q ∎

{- Dependent paths in an arrow type -}
module _ {i j k} {A : Type i} {B : A → Type j} {C : A → Type k}
  {x x' : A} {p : x == x'} {u : B x → C x} {u' : B x' → C x'} where

  ↓-→-in :
    ({t : B x} {t' : B x'} (q : t == t' [ B ↓ p ])
      → u t == u' t' [ C ↓ p ])
    → (u == u' [ (λ x → B x → C x) ↓ p ])
  ↓-→-in f = ↓-Π-in (λ q → ↓-cst2-in p q (f q))

  ↓-→-out :
    (u == u' [ (λ x → B x → C x) ↓ p ])
    → ({t : B x} {t' : B x'} (q : t == t' [ B ↓ p ])
      → u t == u' t' [ C ↓ p ])
  ↓-→-out r q = ↓-cst2-out p q (↓-Π-out r q)

-- Dependent paths in a Π-type where the domain is constant
module _ {i j k} {A : Type i} {B : Type j} {C : A → B → Type k} where

  ↓-cst→app-in : {x x' : A} {p : x == x'}
    {u : (b : B) → C x b} {u' : (b : B) → C x' b}
    → ((b : B) → u b == u' b [ (λ x → C x b) ↓ p ])
    → (u == u' [ (λ x → (b : B) → C x b) ↓ p ])
  ↓-cst→app-in {p = idp} f = λ= f

  ↓-cst→app-out : {x x' : A} {p : x == x'}
    {u : (b : B) → C x b} {u' : (b : B) → C x' b}
    → (u == u' [ (λ x → (b : B) → C x b) ↓ p ])
    → ((b : B) → u b == u' b [ (λ x → C x b) ↓ p ])
  ↓-cst→app-out {p = idp} q = app= q

split-ap2 : ∀ {i j k} {A : Type i} {B : A → Type j} {C : Type k} (f : Σ A B → C)
  {x y : A} (p : x == y)
  {u : B x} {v : B y} (q : u == v [ B ↓ p ])
  → ap f (pair= p q) == ↓-app→cst-out (apd (curry f) p) q
split-ap2 f idp idp = idp

{-
Interaction of [apd] with function composition.
The basic idea is that [apd (g ∘ f) p == apd g (apd f p)] but the version here
is well-typed. Note that we assume a propositional equality [r] between
[apd f p] and [q].
-}
apd-∘ : ∀ {i j k} {A : Type i} {B : A → Type j} {C : (a : A) → B a → Type k}
  (g : {a : A} → Π (B a) (C a)) (f : Π A B) {x y : A} (p : x == y)
  {q : f x == f y [ B ↓ p ]} (r : apd f p == q)
  → apd (g ∘ f) p == ↓-apd-out C r (apd↓ g q)
apd-∘ g f idp idp = idp

{- When [g] is nondependent, it’s much simpler -}
apd-∘' : ∀ {i j k} {A : Type i} {B : A → Type j} {C : A → Type k}
  (g : {a : A} → B a → C a) (f : Π A B) {x y : A} (p : x == y)
  → apd (g ∘ f) p == ap↓ g (apd f p)
apd-∘' g f idp = idp

∘'-apd : ∀ {i j k} {A : Type i} {B : A → Type j} {C : A → Type k}
  (g : {a : A} → B a → C a) (f : Π A B) {x y : A} (p : x == y)
  → ap↓ g (apd f p) == apd (g ∘ f) p
∘'-apd g f idp = idp


{- 2-dimensional coherence conditions -}

-- postulate
--  lhs :
--   ∀ {i j k} {A : Type i} {B : A → Type j} {C : A → Type k} {f g : Π A B}
--   {x y : A} {p : x == y} {u : f x == g x} {v : f y == g y}
--   (k : (u ◃ apd g p) == (apd f p ▹ v))
--   (h : {a : A} → B a → C a)
--   → ap h u ◃ apd (h ∘ g) p == ap↓ h (u ◃ apd g p)

--  rhs :
--   ∀ {i j k} {A : Type i} {B : A → Type j} {C : A → Type k} {f g : Π A B}
--   {x y : A} {p : x == y} {u : f x == g x} {v : f y == g y}
--   (k : (u ◃ apd g p) == (apd f p ▹ v))
--   (h : {a : A} → B a → C a)
--   → ap↓ h (apd f p ▹ v) == apd (h ∘ f) p ▹ ap h v

 -- ap↓-↓-=-in :
 --  ∀ {i j k} {A : Type i} {B : A → Type j} {C : A → Type k} {f g : Π A B}
 --  {x y : A} {p : x == y} {u : f x == g x} {v : f y == g y}
 --  (k : (u ◃ apd g p) == (apd f p ▹ v))
 --  (h : {a : A} → B a → C a)
 --  → ap↓ (λ {a} → ap (h {a = a})) (↓-=-in {p = p} {u = u} {v = v} k)
 --  == ↓-=-in (lhs {f = f} {g = g} k h ∙ ap (ap↓ (λ {a} → h {a = a})) k 
 --                                     ∙ rhs {f = f} {g = g} k h)

{-
Commutation of [ap↓ (ap h)] and [↓-swap!]. This is "just" J, but it’s not as
easy as it seems.
-}

module Ap↓-swap! {i j k ℓ} {A : Type i} {B : Type j} {C : Type k}
  {D : Type ℓ} (h : C → D) (f : A → C) (g : B → C)
  {a a' : A} {p : a == a'} {b b' : B} {q : b == b'}
  (r : f a == g b') (s : f a' == g b)
  (t : r == s ∙ ap g q  [ (λ x → f x == g b') ↓ p ])
  where

  lhs : ap h (ap f p ∙' s) == ap (h ∘ f) p ∙' ap h s
  lhs = ap-∙' h (ap f p) s ∙ (ap (λ u → u ∙' ap h s) (∘-ap h f p))

  rhs : ap h (s ∙ ap g q) == ap h s ∙ ap (h ∘ g) q
  rhs = ap-∙ h s (ap g q) ∙ (ap (λ u → ap h s ∙ u) (∘-ap h g q))

  β : ap↓ (ap h) (↓-swap! f g r s t) ==
              lhs ◃ ↓-swap! (h ∘ f) (h ∘ g) (ap h r) (ap h s) (ap↓ (ap h) t ▹ rhs)
  β with a | a' | p | b | b' | q | r | s | t
  β | a | .a | idp | b | .b | idp | r | s | t = coh r s t  where

    T : {x x' : C} (r s : x == x') (t : r == s ∙ idp) → Type _
    T r s t =
      ap (ap h) (∙'-unit-l s ∙ ! (∙-unit-r s) ∙ ! t) ==
      (ap-∙' h idp s ∙ idp)
      ∙
      (∙'-unit-l (ap h s) ∙
      ! (∙-unit-r (ap h s)) ∙
      !
      (ap (ap h) t ∙'
        (ap-∙ h s idp ∙ idp)))

    coh' : {x x' : C} {r s : x == x'} (t : r == s) → T r s (t ∙ ! (∙-unit-r s))
    coh' {r = idp} {s = .idp} idp = idp

    coh : {x x' : C} (r s : x == x') (t : r == s ∙ idp) → T r s t
    coh r s t = transport (λ t → T r s t) (coh2 t (∙-unit-r s)) (coh' (t ∙ ∙-unit-r s))  where

      coh2 : ∀ {i} {A : Type i} {x y z : A} (p : x == y) (q : y == z) → (p ∙ q) ∙ ! q == p
      coh2 idp idp = idp


-- module _ {i j k} {A : Type i} {B B' : Type j} {C : Type k} (f : A → C) (g' : B' → B) (g : B → C) where

--   abc : {a a' : A} {p : a == a'} {c c' : B'} {q' : c == c'} {q : g' c == g' c'}
--     (r : f a == g (g' c')) (s : f a' == g (g' c))
--     (t : q == ap g' q')
--     (α : r == s ∙ ap g q [ (λ x → f x == g (g' c')) ↓ p ])
--     → {!(↓-swap! f g r s α ▹ ?) ∙'2ᵈ ?!} == ↓-swap! f (g ∘ g') {p = p} {q = q'} r s (α ▹ ap (λ u → s ∙ u) (ap (ap g) t ∙ ∘-ap g g' q')) 
--   abc = {!!}

{- Functoriality of application and function extensionality -}

∙-app= : ∀ {i j} {A : Type i} {B : A → Type j} {f g h : Π A B}
  (α : f == g) (β : g == h) 
  → α ∙ β == λ= (λ x → app= α x ∙ app= β x)
∙-app= idp β = λ=-η β

∙-λ= : ∀ {i j} {A : Type i} {B : A → Type j} {f g h : Π A B}
  (α : (x : A) → f x == g x) (β : (x : A) → g x == h x) 
  → λ= α ∙ λ= β == λ= (λ x → α x ∙ β x)
∙-λ= α β = ∙-app= (λ= α) (λ= β)
  ∙ ap λ= (λ= (λ x → ap (λ w → w ∙ app= (λ= β) x) (app=-β α x)
                   ∙ ap (λ w → α x ∙ w) (app=-β β x)))


==> anc/lib/types/Sigma.agda <==
{-# OPTIONS --without-K #-}

open import lib.Basics

module lib.types.Sigma where

-- Cartesian product
_×_ : ∀ {i j} (A : Type i) (B : Type j) → Type (lmax i j)
A × B = Σ A (λ _ → B)

module _ {i j} {A : Type i} {B : A → Type j} where

  pair : (a : A) (b : B a) → Σ A B
  pair a b = (a , b)

  -- pair= has already been defined

  fst= : {ab a'b' : Σ A B} (p : ab == a'b') → (fst ab == fst a'b')
  fst= = ap fst

  snd= : {ab a'b' : Σ A B} (p : ab == a'b')
    → (snd ab == snd a'b' [ B ↓ fst= p ])
  snd= {._} {_} idp = idp

  fst=-β : {a a' : A} (p : a == a')
    {b : B a} {b' : B a'} (q : b == b' [ B ↓ p ])
    → fst= (pair= p q) == p
  fst=-β idp idp = idp

  snd=-β : {a a' : A} (p : a == a')
    {b : B a} {b' : B a'} (q : b == b' [ B ↓ p ])
    → snd= (pair= p q) == q [ (λ v → b == b' [ B ↓ v ]) ↓ fst=-β p q ]
  snd=-β idp idp = idp

  pair=-η : {ab a'b' : Σ A B} (p : ab == a'b')
    → p == pair= (fst= p) (snd= p)
  pair=-η {._} {_} idp = idp

  pair== : {a a' : A} {p p' : a == a'} (α : p == p')
           {b : B a} {b' : B a'} {q : b == b' [ B ↓ p ]} {q' : b == b' [ B ↓ p' ]}
           (β : q == q' [ (λ u → b == b' [ B ↓ u ]) ↓ α ])
    → pair= p q == pair= p' q'
  pair== idp idp = idp

module _ {i j} {A : Type i} {B : Type j} where

  fst×= : {ab a'b' : A × B} (p : ab == a'b') → (fst ab == fst a'b')
  fst×= = ap fst

  snd×= : {ab a'b' : A × B} (p : ab == a'b')
    → (snd ab == snd a'b')
  snd×= = ap snd

  fst×=-β : {a a' : A} (p : a == a')
    {b b' : B} (q : b == b')
    → fst×= (pair×= p q) == p
  fst×=-β idp idp = idp

  snd×=-β : {a a' : A} (p : a == a')
    {b b' : B} (q : b == b')
    → snd×= (pair×= p q) == q
  snd×=-β idp idp = idp

module _ {i j} {A : Type i} {B : A → Type j} where

  =Σ : (x y : Σ A B) → Type (lmax i j)
  =Σ (a , b) (a' , b') = Σ (a == a') (λ p → b == b' [ B ↓ p ])

  =Σ-eqv : (x y : Σ A B) →  (=Σ x y) ≃ (x == y)
  =Σ-eqv x y =
    equiv (λ pq → pair= (fst pq) (snd pq)) (λ p → fst= p , snd= p)
          (λ p → ! (pair=-η p))
          (λ pq → pair= (fst=-β (fst pq) (snd pq)) (snd=-β (fst pq) (snd pq)))

  =Σ-path : (x y : Σ A B) → (=Σ x y) == (x == y)
  =Σ-path x y = ua (=Σ-eqv x y)

Σ= : ∀ {i j} {A A' : Type i} (p : A == A') {B : A → Type j} {B' : A' → Type j}
  (q : B == B' [ (λ X → (X → Type j)) ↓ p ]) → Σ A B == Σ A' B'
Σ= idp idp = idp

abstract

  Σ-level : ∀ {i j} {n : ℕ₋₂} {A : Type i} {P : A → Type j}
    → (has-level n A → ((x : A) → has-level n (P x))
      → has-level n (Σ A P))
  Σ-level {n = ⟨-2⟩} p q =
    ((fst p , (fst (q (fst p)))) ,
      (λ y → pair= (snd p _) (from-transp! _ _ (snd (q _) _))))
  Σ-level {n = S n} p q = λ x y → equiv-preserves-level (=Σ-eqv x y)
    (Σ-level (p _ _)
      (λ _ → equiv-preserves-level ((to-transp-equiv _ _)⁻¹) (q _ _ _)))

  ×-level : ∀ {i j} {n : ℕ₋₂} {A : Type i} {B : Type j}
    → (has-level n A → has-level n B → has-level n (A × B))
  ×-level pA pB = Σ-level pA (λ x → pB)

-- Equivalences in a Σ-type

equiv-Σ-fst : ∀ {i j k} {A : Type i} {B : Type j} (P : B → Type k) {h : A → B}
                  → is-equiv h → (Σ A (P ∘ h)) ≃ (Σ B P)
equiv-Σ-fst {A = A} {B = B} P {h = h} e = equiv f g f-g g-f
  where f : Σ A (P ∘ h) → Σ B P
        f (a , r) = (h a , r)

        g : Σ B P → Σ A (P ∘ h)
        g (b , s) = (is-equiv.g e b , transport P (! (is-equiv.f-g e b)) s)

        f-g : ∀ y → f (g y) == y
        f-g (b , s) = pair= (is-equiv.f-g e b) (trans-↓ P (is-equiv.f-g e b) s)

        g-f : ∀ x → g (f x) == x
        g-f (a , r) = 
          pair= (is-equiv.g-f e a) 
                (transport (λ q → transport P (! q) r == r [ P ∘ h ↓ is-equiv.g-f e a ]) 
                           (is-equiv.adj e a) 
                           (trans-ap-↓ P h (is-equiv.g-f e a) r) )

equiv-Σ-snd : ∀ {i j k} {A : Type i} {B : A → Type j} {C : A → Type k}
  → (∀ x → B x ≃ C x) → Σ A B ≃ Σ A C
equiv-Σ-snd {A = A} {B = B} {C = C} k = equiv f g f-g g-f
  where f : Σ A B → Σ A C
        f (a , b) = (a , fst (k a) b)

        g : Σ A C → Σ A B
        g (a , c) = (a , is-equiv.g (snd (k a)) c)

        f-g : ∀ p → f (g p) == p
        f-g (a , c) = pair= idp (is-equiv.f-g (snd (k a)) c)

        g-f : ∀ p → g (f p) == p
        g-f (a , b) = pair= idp (is-equiv.g-f (snd (k a)) b)

-- Two ways of simultaneously applying equivalences in each component.
module _ {i₀ i₁ j₀ j₁} {A₀ : Type i₀} {A₁ : Type i₁}
         {B₀ : A₀ → Type j₀} {B₁ : A₁ → Type j₁} where
  equiv-Σ : (u : A₀ ≃ A₁) (v : ∀ a → B₀ (<– u a) ≃ B₁ a) → Σ A₀ B₀ ≃ Σ A₁ B₁
  equiv-Σ u v = Σ A₀ B₀           ≃⟨ equiv-Σ-fst _ (snd (u ⁻¹)) ⁻¹ ⟩
                Σ A₁ (B₀ ∘ <– u)  ≃⟨ equiv-Σ-snd v ⟩
                Σ A₁ B₁           ≃∎

  equiv-Σ' : (u : A₀ ≃ A₁) (v : ∀ a → B₀ a ≃ B₁ (–> u a)) → Σ A₀ B₀ ≃ Σ A₁ B₁
  equiv-Σ' u v = Σ A₀ B₀           ≃⟨ equiv-Σ-snd v ⟩
                 Σ A₀ (B₁ ∘ –> u)  ≃⟨ equiv-Σ-fst _ (snd u) ⟩
                 Σ A₁ B₁           ≃∎


-- Implementation of [_∙'_] on Σ
Σ-∙' : ∀ {i j} {A : Type i} {B : A → Type j}
  {x y z : A} {p : x == y} {p' : y == z}
  {u : B x} {v : B y} {w : B z}
  (q : u == v [ B ↓ p ]) (r : v == w [ B ↓ p' ])
  → (pair= p q ∙' pair= p' r) == pair= (p ∙' p') (q ∙'ᵈ r)
Σ-∙' {p = idp} {p' = idp} q idp = idp

-- Implementation of [_∙_] on Σ
Σ-∙ : ∀ {i j} {A : Type i} {B : A → Type j}
  {x y z : A} {p : x == y} {p' : y == z}
  {u : B x} {v : B y} {w : B z}
  (q : u == v [ B ↓ p ]) (r : v == w [ B ↓ p' ])
  → (pair= p q ∙ pair= p' r) == pair= (p ∙ p') (q ∙ᵈ r)
Σ-∙ {p = idp} {p' = idp} idp r = idp

-- Implementation of [_∙'_] on ×
×-∙' : ∀ {i j} {A : Type i} {B : Type j}
  {x y z : A} (p : x == y) (p' : y == z)
  {u v w : B} (q : u == v) (q' : v == w)
  → (pair×= p q ∙' pair×= p' q') == pair×= (p ∙' p') (q ∙' q')
×-∙' idp idp q idp = idp

-- Implementation of [_∙_] on ×
×-∙ : ∀ {i j} {A : Type i} {B : Type j}
  {x y z : A} (p : x == y) (p' : y == z)
  {u v w : B} (q : u == v) (q' : v == w)
  → (pair×= p q ∙ pair×= p' q') == pair×= (p ∙ p') (q ∙ q')
×-∙ idp idp idp r = idp

-- Special case of [ap-,]
ap-cst,id : ∀ {i j} {A : Type i} (B : A → Type j)
  {a : A} {x y : B a} (p : x == y)
  → ap (λ x → _,_ {B = B} a x) p == pair= idp p
ap-cst,id B idp = idp


==> anc/lib/types/TLevel.agda <==
{-# OPTIONS --without-K #-}

open import lib.Base
open import lib.PathGroupoid
open import lib.types.Empty
open import lib.types.Nat

module lib.types.TLevel where

infix 5 _-2
infix 5 _-1

_-2 : ℕ → ℕ₋₂
O -2 = ⟨-2⟩
(S n) -2 = S (n -2)

_-1 : ℕ → ℕ₋₂
n -1 = S (n -2)

⟨_⟩ : ℕ → ℕ₋₂
⟨ n ⟩ = S (n -1)

⟨1⟩ = ⟨ 1 ⟩
⟨2⟩ = ⟨ 2 ⟩

_+2+_ : ℕ₋₂ → ℕ₋₂ → ℕ₋₂
⟨-2⟩ +2+ n = n
S m +2+ n = S (m +2+ n)

+2+-unit-r : (m : ℕ₋₂) → m +2+ ⟨-2⟩ == m
+2+-unit-r ⟨-2⟩ = idp
+2+-unit-r (S m) = ap S (+2+-unit-r m)

+2+-βr : (m n : ℕ₋₂) → m +2+ (S n) == S (m +2+ n)
+2+-βr ⟨-2⟩ n = idp
+2+-βr (S m) n = ap S (+2+-βr m n)

+2+-comm : (m n : ℕ₋₂) → m +2+ n == n +2+ m
+2+-comm m ⟨-2⟩ = +2+-unit-r m
+2+-comm m (S n) = +2+-βr m n ∙ ap S (+2+-comm m n)

{- Inequalities -}
infix 4 _<T_
infix 4 _≤T_

data _<T_ : ℕ₋₂ → ℕ₋₂ → Type₀ where
  ltS : {m : ℕ₋₂} → m <T (S m)
  ltSR : {m n : ℕ₋₂} → m <T n → m <T (S n)

_≤T_ : ℕ₋₂ → ℕ₋₂ → Type₀
m ≤T n = Coprod (m == n) (m <T n) 

-2<T : (m : ℕ₋₂) → ⟨-2⟩ <T S m
-2<T ⟨-2⟩ = ltS
-2<T (S m) = ltSR (-2<T m)

-2≤T : (m : ℕ₋₂) → ⟨-2⟩ ≤T m
-2≤T ⟨-2⟩ = inl idp
-2≤T (S m) = inr (-2<T m)

<T-trans : {m n k : ℕ₋₂} → m <T n → n <T k → m <T k
<T-trans lt₁ ltS = ltSR lt₁
<T-trans lt₁ (ltSR lt₂) = ltSR (<T-trans lt₁ lt₂)

≤T-trans : {m n k : ℕ₋₂} → m ≤T n → n ≤T k → m ≤T k
≤T-trans {k = k} (inl p₁) lte₂ = transport (λ t → t ≤T k) (! p₁) lte₂
≤T-trans {m = m} lte₁ (inl p₂) = transport (λ t → m ≤T t) p₂ lte₁
≤T-trans (inr lt₁) (inr lt₂) = inr (<T-trans lt₁ lt₂)

<T-ap-S : {m n : ℕ₋₂} → m <T n → S m <T S n
<T-ap-S ltS = ltS
<T-ap-S (ltSR lt) = ltSR (<T-ap-S lt)

≤T-ap-S : {m n : ℕ₋₂} → m ≤T n → S m ≤T S n
≤T-ap-S (inl p) = inl (ap S p)
≤T-ap-S (inr lt) = inr (<T-ap-S lt)

<T-cancel-S : {m n : ℕ₋₂} → S m <T S n → m <T n
<T-cancel-S ltS = ltS
<T-cancel-S (ltSR lt) = <T-trans ltS lt

<T-+2+-l : {m n : ℕ₋₂} (k : ℕ₋₂) → m <T n → (k +2+ m) <T (k +2+ n)
<T-+2+-l ⟨-2⟩ lt = lt
<T-+2+-l (S k) lt = <T-ap-S (<T-+2+-l k lt)

≤T-+2+-l : {m n : ℕ₋₂} (k : ℕ₋₂) → m ≤T n → (k +2+ m) ≤T (k +2+ n)
≤T-+2+-l k (inl p) = inl (ap (λ t → k +2+ t) p)
≤T-+2+-l k (inr lt) = inr (<T-+2+-l k lt)

<T-+2+-r : {m n : ℕ₋₂} (k : ℕ₋₂) → m <T n → (m +2+ k) <T (n +2+ k)
<T-+2+-r k ltS = ltS
<T-+2+-r k (ltSR lt) = ltSR (<T-+2+-r k lt)

≤T-+2+-r : {m n : ℕ₋₂} (k : ℕ₋₂) → m ≤T n → (m +2+ k) ≤T (n +2+ k)
≤T-+2+-r k (inl p) = inl (ap (λ t → t +2+ k) p)
≤T-+2+-r k (inr lt) = inr (<T-+2+-r k lt)

private
  T-get-S : ℕ₋₂ → ℕ₋₂
  T-get-S ⟨-2⟩ = ⟨ 42 ⟩
  T-get-S (S n) = n

  T-S≠⟨-2⟩-type : ℕ₋₂ → Type₀
  T-S≠⟨-2⟩-type ⟨-2⟩ = Empty
  T-S≠⟨-2⟩-type (S n) = Unit

T-S≠⟨-2⟩ : (n : ℕ₋₂) → S n ≠ ⟨-2⟩
T-S≠⟨-2⟩ n p = transport T-S≠⟨-2⟩-type p unit

T-S≠ : (n : ℕ₋₂) → S n ≠ n
T-S≠ ⟨-2⟩ = T-S≠⟨-2⟩ ⟨-2⟩
T-S≠ (S n) p = T-S≠ n (ap T-get-S p)

T-S+2+≠ : (n k : ℕ₋₂) → S (k +2+ n) ≠ n
T-S+2+≠ ⟨-2⟩ k = T-S≠⟨-2⟩ (k +2+ ⟨-2⟩)
T-S+2+≠ (S n) k p = T-S+2+≠ n k (ap T-get-S (ap S (! (+2+-βr k n)) ∙ p))

<T-witness : {m n : ℕ₋₂} → (m <T n) → Σ ℕ₋₂ (λ k → S k +2+ m == n)
<T-witness ltS = (⟨-2⟩ , idp)
<T-witness (ltSR lt) = let w' = <T-witness lt in (S (fst w') , ap S (snd w'))

≤T-witness : {m n : ℕ₋₂} → (m ≤T n) → Σ ℕ₋₂ (λ k → k +2+ m == n)
≤T-witness (inl p) = (⟨-2⟩ , p)
≤T-witness (inr lt) = let w' = <T-witness lt in (S (fst w') , snd w')

<T-to-≠ : {m n : ℕ₋₂} → (m <T n) → m ≠ n
<T-to-≠ {m} {n} lt p = T-S+2+≠ m (fst w) (snd w ∙ ! p)
  where w = <T-witness lt

=-to-≮T : {m n : ℕ₋₂} → (m == n) → ¬ (m <T n)
=-to-≮T p lt = <T-to-≠ lt p

<T-to-≯T : {m n : ℕ₋₂} → (m <T n) → ¬ (n <T m)
<T-to-≯T lt gt = =-to-≮T idp (<T-trans lt gt)

<T-to-≱T : {m n : ℕ₋₂} → (m <T n) → ¬ (n ≤T m)
<T-to-≱T lt (inl p) = <T-to-≠ lt (! p)
<T-to-≱T lt (inr gt) = <T-to-≯T lt gt

-2-monotone-< : {m n : ℕ} → (m < n) → (m -2 <T n -2)
-2-monotone-< ltS = ltS
-2-monotone-< (ltSR lt) = ltSR (-2-monotone-< lt)

-2-monotone-≤ : {m n : ℕ} → (m ≤ n) → (m -2 ≤T n -2)
-2-monotone-≤ (inl p) = inl (ap _-2 p)
-2-monotone-≤ (inr lt) = inr (-2-monotone-< lt)

⟨⟩-monotone-< : {m n : ℕ} → (m < n) → (⟨ m ⟩ <T ⟨ n ⟩)
⟨⟩-monotone-< ltS = ltS
⟨⟩-monotone-< (ltSR lt) = ltSR (⟨⟩-monotone-< lt)

⟨⟩-monotone-≤ : {m n : ℕ} → (m ≤ n) → (⟨ m ⟩ ≤T ⟨ n ⟩)
⟨⟩-monotone-≤ (inl p) = inl (ap ⟨_⟩ p)
⟨⟩-monotone-≤ (inr lt) = inr (⟨⟩-monotone-< lt)

minT : ℕ₋₂ → ℕ₋₂ → ℕ₋₂
minT ⟨-2⟩ n = ⟨-2⟩
minT (S m) ⟨-2⟩ = ⟨-2⟩
minT (S m) (S n) = S (minT m n)

minT≤l : (m n : ℕ₋₂) → minT m n ≤T m
minT≤l ⟨-2⟩ n = inl idp
minT≤l (S m) ⟨-2⟩ = -2≤T (S m)
minT≤l (S m) (S n) = ≤T-ap-S (minT≤l m n)

minT≤r : (m n : ℕ₋₂) → minT m n ≤T n
minT≤r ⟨-2⟩ n = -2≤T n
minT≤r (S m) ⟨-2⟩ = inl idp
minT≤r (S m) (S n) = ≤T-ap-S (minT≤r m n)

minT-out : (m n : ℕ₋₂) → Coprod (minT m n == m) (minT m n == n)
minT-out ⟨-2⟩ _ = inl idp
minT-out (S _) ⟨-2⟩ = inr idp
minT-out (S m) (S n) = lem (minT-out m n) where
  lem : Coprod (minT m n == m) (minT m n == n) → _
  lem (inl p) = inl (ap S p)
  lem (inr q) = inr (ap S q)

minT-out-l : {m n : ℕ₋₂} → (m ≤T n) → minT m n == m
minT-out-l {m} {n} lte with minT-out m n
minT-out-l lte | inl eqm = eqm
minT-out-l (inl p) | inr eqn = eqn ∙ ! p
minT-out-l {m} {n} (inr lt) | inr eq = 
  ⊥-rec (<T-to-≱T (transport (λ k → m <T k) (! eq) lt) (minT≤l m n))


==> anc/lib/types/Unit.agda <==
{-# OPTIONS --without-K #-}

open import lib.Basics

module lib.types.Unit where

⊤ = Unit
tt = unit

abstract
  -- Unit is contractible
  Unit-is-contr : is-contr Unit
  Unit-is-contr = (unit , λ y → idp)

  Unit-has-level : {n : ℕ₋₂} → has-level n Unit
  Unit-has-level = contr-has-level Unit-is-contr

  -- [Unit-has-level#instance] produces unsolved metas
  Unit-has-level-S#instance : {n : ℕ₋₂} → has-level (S n) Unit
  Unit-has-level-S#instance = contr-has-level Unit-is-contr

  Unit-is-prop : is-prop Unit
  Unit-is-prop = Unit-has-level

  Unit-is-set : is-set Unit
  Unit-is-set = Unit-has-level

Unit-level = Unit-is-contr
⊤-is-contr = Unit-is-contr
⊤-level = Unit-is-contr
⊤-has-level = Unit-has-level
⊤-is-prop = Unit-is-prop
⊤-is-set = Unit-is-set

